On the Outskirts of Dark Matter Haloes

Halo Models of large scale structure provide powerful and indispensable tools for phenomenological understanding of the clustering of matter in the Universe. While the halo model builds structures out of the superposition of haloes, defining halo profiles in their outskirts - beyond their virial radii - becomes increasingly ambiguous, as one cannot assign matter to individual haloes in a clear way. In this paper, we tackle this question by using numerical N-body simulations to find a systematic definition of mean halo profile that can be extended to large radii. These profiles must be compensated and are the key ingredients for the computation of cosmological correlation functions in the Amended Halo Model. The latter, introduced in our earlier work (arXiv:1912.04872), provides a more physically accurate phenomenological description of nonlinear structure formation, which respects conservation laws on large scales. Here, we extend this model from the matter auto-power spectrum to the halo-matter cross-power spectra, using N-body simulations. We find that the (dimensionless) compensated halo profile, $r^3 \times \rho(r)/M_{200c}$ has a near-universal maximum in the small range $0.03-0.04$ around the virial radius, $r \simeq r_{\rm 200c}$, independent of the halo mass. The profiles cross zero into negative values in the halo outskirts, beyond 2-3$\times r_{\rm 200c}$, consistent with our previous results. We provide preliminary fitting functions for compensated Navarro-Frenk-White (NFW) profiles, and this can be used to compute more physical observables in the Amended Halo Model of large scale structure.

==> halo_cross_profiles.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Modules"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initialize cosmo_class\n",
      "Initialize pklin emulator\n",
      "initialize propagator emulator\n",
      "Initialize sigma_d emulator\n",
      "initialize cross-correlation emulator\n",
      "initialize auto-correlation emulator\n",
      "Initialize sigmaM emulator\n",
      "initialize xinl emulator\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "from numpy.linalg import inv\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy.integrate as intg\n",
    "from scipy.integrate import quad\n",
    "from scipy.special import sici\n",
    "from scipy.special import erf\n",
    "from scipy.optimize import curve_fit, minimize, leastsq\n",
    "from scipy import stats\n",
    "\n",
    "from dark_emulator import darkemu\n",
    "from dark_emulator.pyfftlog_interface import pyfftlog_class\n",
    "emu = darkemu.base_class()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import logging\n",
    "import time\n",
    "import warnings\n",
    "from functools import lru_cache\n",
    "from scipy.interpolate import InterpolatedUnivariateSpline as spline\n",
    "from scipy.interpolate import UnivariateSpline as uspline\n",
    "from scipy.stats import poisson\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Halo Functions and Fitting Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Fourier transforms\n",
    "\n",
    "def slow_fourier_transform(fn, t, v):\n",
    "    dt = t[1] - t[0]\n",
    "    return (fn[:, None] * np.exp(-2j * np.pi * t[:, None] * v)).sum(0) * dt\n",
    "\n",
    "def slow_FT_3D(fn, k, r):\n",
    "    fFT = np.zeros(len(k)).astype('complex')\n",
    "    fn2 = 0.5*(fn[1:] + fn[:-1])\n",
    "    r2 = 0.5*(r[1:] + r[:-1])\n",
    "    dr = np.diff(r)\n",
    "    for i in range(len(k)):\n",
    "        fFT[i] = np.sum((4*np.pi*r2*fn2*np.exp(-1j*r2*k[i])/k[i])*dr/((2*np.pi)**3))\n",
    "    return fFT\n",
    "\n",
    "def slow_Ifourier_transform(fn, t, v):\n",
    "    dt = t[1] - t[0]\n",
    "    return (fn[:, None] * np.exp(2j * np.pi * t[:, None] * v)).sum(0) * dt\n",
    "\n",
    "def slow_IFT_3D(fn, k, r):\n",
    "    iFFT = np.zeros(len(k)).astype('complex')\n",
    "    fn2 = 0.5*(fn[1:] + fn[:-1])\n",
    "    k2 = 0.5*(k[1:] + k[:-1])\n",
    "    dk = np.diff(k)\n",
    "    for i in range(len(r)):\n",
    "        iFFT[i] = np.sum((4*np.pi*k2*fn2*np.exp(-1j*k2*r[i])/r[i])*dk/((2*np.pi)**3))\n",
    "    return iFFT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#code taken from Halomod tools.py, https://github.com/halomod/halomod/tree/dev/src/halomod (Murray 2020)\n",
    "\n",
    "def simpson_FT(fn, k, r):\n",
    "    p_fn = np.zeros_like(fn)\n",
    "    \n",
    "    minsteps = 8\n",
    "\n",
    "    # set min_k, 1e-6 should be good enough\n",
    "    mink = 1e-6\n",
    "    temp_min_k = 1.0\n",
    "\n",
    "    for i, k_i in enumerate(k):\n",
    "        # getting maxk here is the important part. It must be a half multiple of\n",
    "        # pi/r to be at a \"zero\", it must be >1 AND it must have a number of half\n",
    "        # cycles > 38 (for 1E-5 precision).\n",
    "\n",
    "        min_k = (2*np.ceil((temp_min_k*k_i/np.pi - 1)/2) + 0.5)*np.pi/k_i\n",
    "        maxk = max(501.5*np.pi/k_i, min_k)\n",
    "\n",
    "        # Now we calculate the requisite number of steps to have a good dk at hi-k.\n",
    "        nk = np.ceil( np.log(maxk/mink)/np.log(maxk/(maxk - np.pi/(minsteps*k_i))) )\n",
    "\n",
    "        lnk, dlnk = np.linspace(np.log(mink), np.log(maxk), int(nk), retstep=True)\n",
    "        fn_i = np.interp(lnk, r, fn)\n",
    "        \n",
    "        P = (4*np.pi*lnk*fn_i/k[i])\n",
    "        integ = P*(np.exp(lnk)**2)*np.sin(np.exp(lnk) * k_i) / k_i\n",
    "\n",
    "        p_fn[i] = (0.5/np.pi**2)*intg.simpson(integ, dx=dlnk)\n",
    "\n",
    "    return p_fn\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#code taken from Halomod tools.py, https://github.com/halomod/halomod/tree/dev/src/halomod (Murray 2020)\n",
    "\n",
    "def power_to_corr_ogata(power,k, r, h=0.005, power_pos=(True,True),rtol=1e-3, atol=1e-15, _reverse=False):\n",
    "    \"\"\"\n",
    "    Convert a 3D power spectrum to a correlation function.\n",
    "    Uses Ogata's method (Ogata 2005) for Hankel Transforms in 3D.\n",
    "    Parameters\n",
    "    ----------\n",
    "    power : np.ndarray\n",
    "        The power spectrum to convert -- either 1D or 2D. If 1D, it is the power as a\n",
    "        function of k. If 2D, the first dimension should be ``len(r)``, and the power\n",
    "        to integrate is considered to be different for each ``r``.\n",
    "    k : np.ndarray\n",
    "        Array of same length as the last axis of ``power``, giving the fourier-space\n",
    "        co-ordinates.\n",
    "    r : np.ndarray\n",
    "        The real-space co-ordinates to which to transform.\n",
    "    h : int, optional\n",
    "        Controls the spacing of the intervals (note the intervals are not equispaced).\n",
    "        Smaller numbers give smaller intervals.\n",
    "    power_pos : tuple of bool, optional\n",
    "        Whether 'power' is definitely positive, at either end. If so, a slightly better\n",
    "        extrapolation can be achieved.\n",
    "    Notes\n",
    "    -----\n",
    "    See the `hankel <https://hankel.readthedocs.io>`_ documentation for details on the\n",
    "    implementation here. This particular function is restricted to a spherical transform.\n",
    "    \"\"\"\n",
    "    v = \"kr\"\n",
    "    if _reverse:\n",
    "        v = v[::-1]\n",
    "\n",
    "    func = \"corr\" if _reverse else \"power\"\n",
    "\n",
    "    # Optimal value of nmax, given h.\n",
    "    nmax = int(3.2 / h)\n",
    "\n",
    "    lnk = np.log(k)\n",
    "    roots = np.arange(1, nmax + 1)\n",
    "    t = h * roots\n",
    "    s = np.pi * np.sinh(t)\n",
    "    x = np.pi * roots * np.tanh(s / 2)\n",
    "\n",
    "    dpsi = 1 + np.cosh(s)\n",
    "    dpsi[dpsi != 0] = (np.pi * t * np.cosh(t) + np.sinh(s)) / dpsi[dpsi != 0]\n",
    "    sumparts = np.pi * np.sin(x) * dpsi * x\n",
    "\n",
    "    if power_pos[0] and not np.all(power.T[:2] > 0):\n",
    "        power_pos = (False, power_pos[1])\n",
    "\n",
    "    if power_pos[1] and not np.all(power.T[-2:] > 0):\n",
    "        power_pos = (power_pos[0], False)\n",
    "\n",
    "    def pfunc(logk, p):\n",
    "        \"\"\"An interpolation function for masked p(k).\"\"\"\n",
    "        spl = spline(lnk, p, k=3)\n",
    "        result = np.zeros_like(logk)\n",
    "        inner_mask = (lnk.min() <= logk) & (logk <= lnk.max())\n",
    "        result[inner_mask] = spl(logk[inner_mask])\n",
    "\n",
    "        lower_mask = logk < lnk.min()\n",
    "        if power_pos[0]:\n",
    "            result[lower_mask] = np.exp(\n",
    "                (np.log(p[1]) - np.log(p[0]))\n",
    "                * (logk[lower_mask] - lnk[0])\n",
    "                / (lnk[1] - lnk[0])\n",
    "                + np.log(p[0])\n",
    "            )\n",
    "        else:\n",
    "            result[lower_mask] = (p[1] - p[0]) * (logk[lower_mask] - lnk[0]) / (\n",
    "                lnk[1] - lnk[0]\n",
    "            ) + p[0]\n",
    "\n",
    "        upper_mask = logk > lnk.max()\n",
    "        if power_pos[1]:\n",
    "            if p[-1] <= 0 or p[-2] <= 0:\n",
    "                raise ValueError(\"Something went horribly wrong\")\n",
    "            result[upper_mask] = np.exp(\n",
    "                (np.log(p[-1]) - np.log(p[-2])) * (logk[upper_mask] - lnk[-1])/(lnk[-1] - lnk[-2]) + np.log(p[-1]))\n",
    "        else:\n",
    "            result[upper_mask] = (p[-1] - p[-2]) * (logk[upper_mask] - lnk[-1]) / (lnk[-1] - lnk[-2]) + p[-1]\n",
    "\n",
    "        return result\n",
    "\n",
    "    out = np.zeros(len(r))\n",
    "\n",
    "    warn_upper = True\n",
    "    warn_lower = True\n",
    "    warn_conv = True\n",
    "    for ir, rr in enumerate(r):\n",
    "        kk = x / rr\n",
    "\n",
    "        summand = sumparts * pfunc(np.log(kk), power[ir] if power.ndim == 2 else power)\n",
    "        cumsum = np.cumsum(summand)\n",
    "\n",
    "        if kk.min() < k.min() and warn_lower:\n",
    "            warnings.warn(f\"In hankel transform, {func} at {v[1]}={rr:.2e} was extrapolated to \"\n",
    "                f\"{v[0]}={kk.min():.2e}. Minimum provided was {k.min():.2e}. \"\n",
    "                f\"Lowest value required is {x.min() / r.max():.2e}\",\n",
    "                stacklevel=2, )\n",
    "            warn_lower = False\n",
    "\n",
    "        # If all k values accessed weren't interpolated, just return it.\n",
    "        if kk.max() <= k.max():\n",
    "            out[ir] = cumsum[-1]\n",
    "        else:\n",
    "            # Check whether we have convergence at k.max\n",
    "            indx = np.where(kk > k.max())[0][0]\n",
    "\n",
    "            if np.isclose(cumsum[indx], cumsum[indx - 1], atol=atol, rtol=rtol):\n",
    "                # If it converged in the non-extrapolated part, return that.\n",
    "                out[ir] = cumsum[indx]\n",
    "            else:\n",
    "                # Otherwise, warn the user, and just return the full sum.\n",
    "                if warn_upper:\n",
    "                    warnings.warn(f\"In hankel transform, {func} at {v[1]}={rr:.2e} was extrapolated to \"\n",
    "                        f\"{v[0]}={kk.max():.2e}. Maximum provided was {k.max():.2e}. \",\n",
    "                        stacklevel=2,)\n",
    "                    warn_upper = False\n",
    "\n",
    "                if (not np.isclose(cumsum[-1], cumsum[-2], atol=atol, rtol=rtol)\n",
    "                    and warn_conv):\n",
    "                    warnings.warn(\n",
    "                        f\"Hankel transform of {func} did not converge for {v[1]}={rr:.2e}. \"\n",
    "                        f\"It is likely that higher {v[1]} will also not converge. \"\n",
    "                        f\"Absolute error estimate = {cumsum[-1] - cumsum[-2]:.2e}. \"\n",
    "                        f\"Relative error estimate = {cumsum[-1]/cumsum[-2] - 1:.2e}\",\n",
    "                        stacklevel=2,)\n",
    "                    warn_conv = False\n",
    "                out[ir] = cumsum[-1]\n",
    "\n",
    "    return out / (2 * np.pi ** 2 * r ** 3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#halo profile functions\n",
    "\n",
    "def f(x, R):\n",
    "    om_m0 = 0.3156\n",
    "    h = 0.68\n",
    "    H = 100.0*h\n",
    "    ns = 0.965\n",
    "    q = x/(0.073*h*om_m0)\n",
    "    brackets = (1.0 + 0.284*q + (1.18*q)**2 + (0.399*q)**3 + (0.49*q)**4)**(-1./4.)\n",
    "    T_f = (np.log(1+0.171*q)/(0.171*q))*brackets\n",
    "    P_f = (T_f**2)*q/(h**(ns+3.0))\n",
    "    w_k = (np.sin(x*R)/(x*R) - np.cos(x*R))\n",
    "    sigma_k = (9.0/(np.pi*(R**4)*(x**4)))*(x**2)*P_f*(w_k**2)\n",
    "    return sigma_k\n",
    "\n",
    "def fSigma(sig):\n",
    "    A_fsig = 0.2354\n",
    "    a_fsig = 1.7608\n",
    "    b_fsig = 1.7076\n",
    "    c_fsig = 1.5254\n",
    "    return (A_fsig*(abs(sig/b_fsig)**(-a_fsig) + 1.0)*np.exp(-c_fsig/(sig**2)))\n",
    "\n",
    "def lnSigma(mass, lnSig):\n",
    "    ln_sig_d = [1.0]\n",
    "    ln_sig_n = [1.0]\n",
    "    for i3 in range(len(lnSig)):\n",
    "        ln_sig_d.append(abs((lnSig[i3] - lnSig[i3 -1])/(m[i3]-m[i3-1])))\n",
    "        ln_sig_n.append(abs(lnSig[i3] - lnSig[i3 -1]))\n",
    "    ln_d = np.array(ln_sig_d)\n",
    "    ln_n = np.array(ln_sig_n)\n",
    "    return ln_d, ln_n\n",
    "\n",
    "def sigma(func, R):\n",
    "    sub = abs(quad(func, 1.0e-4, 400.0, args=(R,))[0])\n",
    "    return sub\n",
    "\n",
    "def bias(sig, del_c):\n",
    "    y = np.log10(340.0)\n",
    "    A = 1.0 + 0.24*y*np.exp(-(4.0/y)**4.0)\n",
    "    a = 0.44*y - 0.88\n",
    "    B = 0.183\n",
    "    b = 1.5\n",
    "    C = 0.019 + 0.107*y + 0.19*np.exp(-(4.0/y)**4.0)\n",
    "    c = 2.4\n",
    "    nu = del_c/sig\n",
    "    bias_1 = 1.0 + ((nu**2 - 1.0)/del_c)\n",
    "    bias_2 = 1.0 - A*(nu**a)/(nu**a + del_c**a) + B*(nu**b) + C*(nu**c)\n",
    "    return bias_2\n",
    "\n",
    "def fk(x, a, b, c, d):\n",
    "    return (a*x**2 + b*x**3 + d*x**4)/(1.0 + c*x**3 + d*x**4)\n",
    "\n",
    "def u_NFW(ki, r_s, rho_s, m_i, c):\n",
    "    arr = np.mean(ki*r_s*(1.0+c))\n",
    "    k_rs = np.mean(ki*r_s)\n",
    "    Si_c = sici(arr)[0]\n",
    "    Ci_c = sici(arr)[1]\n",
    "    Si = sici(k_rs)[0]\n",
    "    Ci = sici(k_rs)[1]                                \n",
    "    cs = np.sin(k_rs)*(Si_c-Si)-np.sin(c*k_rs)/(arr)+np.cos(k_rs)*(Ci_c-Ci)\n",
    "    u_cs = (4.0*np.pi*rho_s*(r_s**3)/m_i)*cs\n",
    "    return u_cs\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mass_func(sigma, fSigma, mbins, rho_m, overd):\n",
    "    f_m = np.zeros(len(mbins))\n",
    "    mass_avg = np.zeros(len(mbins))\n",
    "    count=0\n",
    "    nu = []\n",
    "    for m_i in mbins:\n",
    "        rvir = (3.0*m_i/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "        r_i = (3.0*m_i/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "        m_i2 = 0.5*(m_i[1:] + m_i[:-1])\n",
    "        rvir2 = (3.0*m_i2/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "        r_i2 = (3.0*m_i2/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "        \n",
    "        sig = np.zeros(len(r_i))\n",
    "        sig2 = np.zeros(len(r_i2))\n",
    "        df = sigma(f, 8.0)\n",
    "        norm = np.sqrt((sig_8**2)/df)\n",
    "\n",
    "        for r_n in range(len(r_i)):\n",
    "            sig[r_n] = norm*np.sqrt(sigma(f, r_i[r_n]))\n",
    "        ln_sig = np.log(abs(sig)**(-1))\n",
    "\n",
    "        for r_n2 in range(len(r_i2)):\n",
    "            sig2[r_n2] = norm*np.sqrt(sigma(f, r_i2[r_n2]))\n",
    "        \n",
    "        nu.append(1.686/sig2)\n",
    "        \n",
    "        dm = np.diff(m_i)\n",
    "        dln_sig = np.diff(ln_sig)/dm\n",
    "        fsig = fSigma(sig2)\n",
    "        n_m = rho_m*fsig*dln_sig/m_i2\n",
    "\n",
    "        f_m[count] = np.sum(m_i2*n_m*dm)/rho_m\n",
    "        f_m2 = np.sum((m_i2**2)*n_m*dm)/rho_m\n",
    "        \n",
    "        mass_avg[count] = f_m2/f_m[count]\n",
    "        count += 1\n",
    "        \n",
    "    return f_m, mass_avg, nu\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_matrix(m_range, k, r, rho, f_m):\n",
    "    z=0\n",
    "    n_f = m_range/rho\n",
    "    bins = len(m_range)\n",
    "    \n",
    "    corr_hh_matrix = np.zeros((bins,bins,len(k)))\n",
    "    hh_matrix = np.zeros((bins,bins,len(k)))\n",
    "    \n",
    "    corr_hm_matrix = np.zeros((bins,len(k)))\n",
    "    hm_matrix = np.zeros((bins,len(k)))\n",
    "    \n",
    "    for i in range(bins):\n",
    "        corr_hm_matrix[i] = emu.get_xicross_mass(r, m_range[i], z)\n",
    "        hm_matrix[i] = 8*(np.pi**3)*power_to_corr_ogata(corr_hm_matrix[i], r, k,\n",
    "                                        h=0.005,power_pos=(True,True),rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "        for j in range(bins):\n",
    "            corr_hh_matrix[i][j] = emu.get_xiauto_mass(r, m_range[i], m_range[j], z)\n",
    "            hh_matrix[i][j] = f_m[j]*8*(np.pi**3)*power_to_corr_ogata(corr_hh_matrix[i][j], r, k, h=0.005, \n",
    "                                                    power_pos=(True,True),rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "            if i==j:\n",
    "                hh_matrix[i][j] = hh_matrix[i][j] + n_f[j]\n",
    "    \n",
    "    return hm_matrix, hh_matrix\n",
    "\n",
    "def u_matrix(matrix_sol, p_hm, bias, pl):\n",
    "    pl_bias = bias[:, None]*pl\n",
    "    u_matrices = np.zeros(matrix_sol[0].shape)\n",
    "    for i in range(len(matrix_sol)):\n",
    "        for j in range(len(matrix_sol[0])):\n",
    "            u_matrices[i] += matrix_sol[i][j]*(p_hm-pl_bias)[j]\n",
    "    return u_matrices\n",
    "\n",
    "def power_matrix(phh, u):\n",
    "    power = np.zeros(u[0].shape)\n",
    "    for i in range(len(phh)):\n",
    "        power += phh[i]*u[i]\n",
    "    return power\n",
    "\n",
    "def phm(pmatrix, bias, p_lin):\n",
    "    return pmatrix + bias*p_lin\n",
    "\n",
    "def phh_matrix(fm, num_f, phhs, bin_i, start):\n",
    "    phh_used = phhs[start:]\n",
    "    phh = np.zeros(phh_used.shape)\n",
    "    print(phh.shape)\n",
    "    for i in range(len(fm)):\n",
    "        if i==bin_i:\n",
    "            phh[i] = fm[i]*phhs[i] + num_f[i]\n",
    "        else:\n",
    "            phh[i] = fm[i]*phhs[i]\n",
    "    return phh\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Navarro-Frenk-White profile in real space (https://arxiv.org/abs/astro-ph/9508025)\n",
    "\n",
    "def nfw(rho_c, r, rscale, conc):\n",
    "    delta_c = (200.0)*(conc**3)/(3*np.log(abs(1+conc)) - 3*conc/(1+conc))\n",
    "    nfw_profile = (rho_c*delta_c)/((r/rscale)*(1+r/rscale)**2)\n",
    "    return nfw_profile\n",
    "\n",
    "def nfw_trunc(rho_c, r, rscale, conc):\n",
    "    delta_c = (200.0)*(conc**3)/(3*np.log(abs(1+conc)) - 3*conc/(1+conc))\n",
    "    nfw_profile = (rho_c*delta_c)/((r/rscale)*(1+r/rscale)**2)\n",
    "    inds = np.argwhere(r > (rscale*conc))\n",
    "    nfw_profile[inds]=0.0\n",
    "    return nfw_profile\n",
    "\n",
    "def scale_quant(fx, f_sigma, m, overdensity, rho_avg, om, norm, ht):\n",
    "    r = (3.0*m/(4.0*np.pi*rho_avg))**(1.0/3.0)\n",
    "    r_vir = (3.0*m/(4.0*np.pi*rho_avg*overdensity))**(1.0/3.0)\n",
    "    sigs = norm*np.sqrt(f_sigma(fx, np.mean(r)))\n",
    "    \n",
    "    nu = (1.686/sigs)\n",
    "    y_param = (0.42 + 0.2*nu**(-1.23) + 0.083*(nu**(-0.6)))/(ht**(2.0/3.0))\n",
    "    c_i = 10.0**(0.78*np.log(y_param) + 1.09)\n",
    "    r_scale = r_vir/c_i\n",
    "    rho_scale = (m*(c_i**3.0))/(4.0*np.pi*(r_vir**3.0)*(np.log(c_i+1.0)-(c_i/(c_i+1.0))))\n",
    "    return c_i, r_scale, rho_scale\n",
    "\n",
    "def nfw_avg(sigma, fSigma, m_i, rho_m, overd, k):\n",
    "    rvir = (3.0*m_i/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "    r_i = (3.0*m_i/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "    m_i2 = 0.5*(m_i[1:] + m_i[:-1])\n",
    "    rvir2 = (3.0*m_i2/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "    r_i2 = (3.0*m_i2/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "        \n",
    "    sig = np.zeros(len(r_i))\n",
    "    sig2 = np.zeros(len(r_i2))\n",
    "    df = sigma(f, 8.0)\n",
    "    norm = np.sqrt((sig_8**2)/df)\n",
    "\n",
    "    for r_n in range(len(r_i)):\n",
    "        sig[r_n] = norm*np.sqrt(sigma(f, r_i[r_n]))\n",
    "    ln_sig = np.log(abs(sig)**(-1))\n",
    "\n",
    "    for r_n2 in range(len(r_i2)):\n",
    "        sig2[r_n2] = norm*np.sqrt(sigma(f, r_i2[r_n2]))\n",
    "\n",
    "    dm = np.diff(m_i)\n",
    "    dln_sig = np.diff(ln_sig)/dm\n",
    "    fsig = fSigma(sig2)\n",
    "    n_m = rho_m*fsig*dln_sig/m_i2\n",
    "        \n",
    "    c_mi2, rs_mi2, rho_sc_mi2 = scale_quant(f, sigma, m_i2, overd, rho_m, om_m, norm, ht)\n",
    "    u_avg = np.zeros(len(k))\n",
    "    \n",
    "    for i in range(len(k)):\n",
    "        uNFW_mi2 = u_NFW(k[i], rs_mi2, rho_sc_mi2, m_i2, c_mi2)\n",
    "        u_avg[i] = np.sum(m_i2*uNFW_mi2*n_m*dm)/np.sum(m_i2*n_m*dm)\n",
    "        \n",
    "    return u_avg\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#MCMC fit algorithm for this project\n",
    "\n",
    "def mcmc_MH(f, k_i, sim_res, params, fit):\n",
    "    num = 5000\n",
    "    accept = 0\n",
    "    for i in range(num-1):\n",
    "        step1 = 0.1*np.random.normal(0.0, 1.0)\n",
    "        step2 = 0.1*np.random.normal(0.0, 1.0)\n",
    "        param_curr = params + [step1, step2]\n",
    "        val1 = f(params, k_i, sim_res, fit)\n",
    "        val2 = f(param_curr, k_i, sim_res, fit)                                         \n",
    "        if val1 > val2:\n",
    "            accept += 1.0\n",
    "            params = param_curr\n",
    "        else:\n",
    "            param_curr = params\n",
    "    return params, float(accept/num)\n",
    "\n",
    "def ln_prior(params):\n",
    "    a, b = params\n",
    "    if a==0 or b<=0:\n",
    "        return np.inf\n",
    "    return 0\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def ln_likelihood(params, k_i, real_res, func):\n",
    "    res_fit = func(k_i, params[0], params[1])      \n",
    "    diff = np.sum(abs(res_fit-real_res))\n",
    "    return diff\n",
    "\n",
    "def lnprob(params, x, y, func):\n",
    "    lnp = ln_prior(params)\n",
    "    if np.isfinite(lnp)==False:\n",
    "        return np.inf\n",
    "    else:\n",
    "        ln_prob = lnp + ln_likelihood(params, x, y, func)\n",
    "        return ln_prob\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#compensated profile fitting function (can be changed, but must follow limits)\n",
    "def fit_u(x, b, c):\n",
    "    y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
    "    y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
    "    long_part = (y1*x**2)/y2\n",
    "    a = (1.0 - long_part)\n",
    "    return (c*a)/(1.0 + b*x**4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#function to minimize (alternate fit for comparison)\n",
    "def fit_min(params, x, uf):\n",
    "    a, b = params\n",
    "    fit1 = fit_u(x, a, b)\n",
    "    res = uf - fit1\n",
    "    return res\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Project analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, '$\\\\xi_\\\\mathrm{hh}(x)$')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cross halo simulation data from DarkEmu\n",
    "rs = np.logspace(-1.2,2.7,200)\n",
    "\n",
    "plt.figure(figsize=(10,6))\n",
    "z = 0\n",
    "for i, Mmin in enumerate(np.logspace(11.6,15,9)):\n",
    "    xihm = emu.get_xicross_massthreshold(rs,Mmin,z)\n",
    "    plt.loglog(rs,xihm,color=\"C{}\".format(i),label='$M_\\mathrm{th}=%0.2g$' %Mmin)\n",
    "    plt.loglog(rs,-xihm,':',color=\"C{}\".format(i))\n",
    "plt.legend(fontsize=12)\n",
    "plt.ylim(0.00001,1000000)\n",
    "plt.xlabel(\"$x\\,[h^{-1}\\mathrm{Mpc}]$\")\n",
    "plt.ylabel(\"$\\\\xi_\\mathrm{hm}(x)$\")\n",
    "\n",
    "#halo auto correlation from DarkEmu\n",
    "rs = np.logspace(-1.2,2.0,200)\n",
    "Ms = np.logspace(11.6,14.9,3)\n",
    "plt.figure(figsize=(10,6))\n",
    "ii = 0\n",
    "for i in range(3):\n",
    "    for j in range(i,3):\n",
    "        xih = emu.get_xiauto_mass(rs,Ms[i],Ms[j],z)\n",
    "        plt.loglog(rs,xih,color=\"C{}\".format(ii),label='$M_1=%0.2g,\\,M_2=%0.2g$' %(Ms[i],Ms[j]))\n",
    "        plt.loglog(rs,-xih,':',color=\"C{}\".format(ii))\n",
    "        ii+=1\n",
    "plt.legend(fontsize=12)\n",
    "plt.ylim(0.0001,40)\n",
    "plt.xlabel(\"$x\\,[h^{-1}\\mathrm{Mpc}]$\")\n",
    "plt.ylabel(\"$\\\\xi_\\mathrm{hh}(x)$\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "k_emu = 2*np.pi*np.logspace(np.log10(1.0/max(rs)), np.log10(1.0/min(rs)), len(rs)) \n",
    "\n",
    "halomod_data0 = np.loadtxt('THM_output_data/rVector_seljak.txt', skiprows=1, unpack=True)\n",
    "r_hm0 = halomod_data0[0]\n",
    "corr_hm_i0 = halomod_data0[6]\n",
    "rhm_min = min(r_hm0)\n",
    "rhm_max = max(r_hm0)\n",
    "r_hm = np.linspace(rhm_min, rhm_max, len(rs))\n",
    "corr_hm_i = np.interp(r_hm, r_hm0, corr_hm_i0)\n",
    "\n",
    "halomod_data = np.loadtxt('THM_output_data/kVector_seljak.txt', skiprows=1, unpack=True)\n",
    "k_hm0 = halomod_data[0]\n",
    "pl_hm0 = halomod_data[1]\n",
    "k_hm = np.linspace(1.0/max(r_hm), 1.0/min(r_hm), len(r_hm))\n",
    "pl_hm = np.interp(k_hm, k_hm0, pl_hm0)\n",
    "plin_hm = np.interp(k_emu, k_hm0, pl_hm0)\n",
    "\n",
    "\n",
    "camb_data = np.loadtxt('linear_data.txt', unpack=True)\n",
    "k_camb = camb_data[0]\n",
    "pl_camb = camb_data[1]\n",
    "pnl_camb = camb_data[2]\n",
    "pl = np.interp(k_emu, k_camb, pl_camb)\n",
    "pnl = np.interp(k_emu, k_camb, pnl_camb)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-16-a31e4fd4bb4d>:4: UserWarning: In hankel transform, power at r=1.59e-03 was extrapolated to k=1.26e+06. Maximum provided was 1.00e+02. \n",
      "  corr_camb_nl = power_to_corr_ogata(pnl_camb,k_camb,r_camb,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:4: UserWarning: In hankel transform, power at r=2.51e+01 was extrapolated to k=9.82e-04. Minimum provided was 1.00e-03. Lowest value required is 1.55e-04\n",
      "  corr_camb_nl = power_to_corr_ogata(pnl_camb,k_camb,r_camb,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:9: UserWarning: In hankel transform, power at r=1.59e-03 was extrapolated to k=1.26e+06. Maximum provided was 1.00e+02. \n",
      "  corr_camb_lin = power_to_corr_ogata(pl_camb,k_camb,r_camb,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:9: UserWarning: In hankel transform, power at r=2.51e+01 was extrapolated to k=9.82e-04. Minimum provided was 1.00e-03. Lowest value required is 1.55e-04\n",
      "  corr_camb_lin = power_to_corr_ogata(pl_camb,k_camb,r_camb,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:14: UserWarning: In hankel transform, power at r=6.28e-02 was extrapolated to k=3.20e+04. Maximum provided was 1.00e+02. \n",
      "  pnl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_nl,rs,k_emu,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:14: UserWarning: In hankel transform, power at r=4.00e-01 was extrapolated to k=6.17e-02. Minimum provided was 6.31e-02. Lowest value required is 2.48e-04\n",
      "  pnl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_nl,rs,k_emu,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:16: UserWarning: In hankel transform, corr at k=6.31e-02 was extrapolated to r=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  pl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,k_emu,rs,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:16: UserWarning: Hankel transform of corr did not converge for k=6.31e-02. It is likely that higher k will also not converge. Absolute error estimate = -1.26e-05. Relative error estimate = -5.71e-05\n",
      "  pl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,k_emu,rs,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:16: UserWarning: In hankel transform, corr at k=4.02e-01 was extrapolated to r=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  pl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,k_emu,rs,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:18: UserWarning: In hankel transform, power at r=6.28e-02 was extrapolated to k=3.20e+04. Maximum provided was 1.00e+02. \n",
      "  pl_emu_check2 = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,rs,k_emu,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:18: UserWarning: Hankel transform of power did not converge for r=6.28e-02. It is likely that higher r will also not converge. Absolute error estimate = -1.26e-05. Relative error estimate = -5.71e-05\n",
      "  pl_emu_check2 = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,rs,k_emu,h=0.005,\n",
      "<ipython-input-16-a31e4fd4bb4d>:18: UserWarning: In hankel transform, power at r=4.00e-01 was extrapolated to k=6.17e-02. Minimum provided was 6.31e-02. Lowest value required is 2.48e-04\n",
      "  pl_emu_check2 = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,rs,k_emu,h=0.005,\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#testing Fourier transforms\n",
    "\n",
    "r_camb = np.logspace(np.log10(1.0/max(k_camb)), np.log10(1.0/min(k_camb)), len(k_camb))/(2*np.pi)\n",
    "corr_camb_nl = power_to_corr_ogata(pnl_camb,k_camb,r_camb,h=0.005,\n",
    "                                           power_pos=(True,True),rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "corr_emu_nl = emu.get_xinl(rs, 0.0)\n",
    "pknl_emu = emu.get_pknl(k_emu, 0.0)\n",
    "\n",
    "corr_camb_lin = power_to_corr_ogata(pl_camb,k_camb,r_camb,h=0.005,\n",
    "                                           power_pos=(True,True),rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "corr_emu_lin = emu.get_xilin(rs)\n",
    "pklin_emu = emu.get_pklin(k_emu)\n",
    "\n",
    "pnl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_nl,rs,k_emu,h=0.005,\n",
    "                                           power_pos=(True,True),rtol=1e-5,atol=1e-15,_reverse=False)\n",
    "pl_emu_check = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,k_emu,rs,h=0.005,\n",
    "                                           power_pos=(True,True),rtol=1e-5,atol=1e-15,_reverse=True)\n",
    "pl_emu_check2 = ((2*np.pi)**3)*power_to_corr_ogata(corr_emu_lin,rs,k_emu,h=0.005,\n",
    "                                           power_pos=(True,True),rtol=1e-5,atol=1e-15,_reverse=False)\n",
    "\n",
    "plt.figure(figsize=(12,4))\n",
    "plt.subplot(121)\n",
    "plt.plot(k_emu, pnl_emu_check, label='Fourier P(k)')\n",
    "plt.plot(k_emu, pknl_emu, label='Darkemu P(k)')\n",
    "plt.xlabel('k')\n",
    "plt.ylabel('P(k)')\n",
    "plt.yscale('log')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(122)\n",
    "plt.plot(k_emu, pl_emu_check, label='Fourier linear')\n",
    "plt.plot(k_emu, pl_emu_check2, label='Fourier linear reverse')\n",
    "plt.plot(k_emu, pklin_emu, label='Darkemu linear')\n",
    "plt.xlabel('r')\n",
    "plt.ylabel('P(k) linear')\n",
    "plt.yscale('log')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.subplots_adjust(wspace=0.5)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#declaring cosmological constants\n",
    "sig_8 = 0.831\n",
    "h = 0.68\n",
    "H = 100*h\n",
    "om_m = 0.3156\n",
    "om_l = 1.0-om_m\n",
    "rho_m = 8.76e10\n",
    "rho_crit = rho_m/om_m\n",
    "z = 128\n",
    "dt_factor = z*((5.0*om_m/2.0)*(om_m**(4.0/7.0) - om_l + (1+0.5*om_m)*(1+om_l/H))**(-1))\n",
    "overd = 200.0/om_m\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "999 999 1\n"
     ]
    }
   ],
   "source": [
    "all_m = np.array([np.logspace(12.0, 15.7, 1000)])\n",
    "all_rvir = (3.0*all_m/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "all_r = (3.0*all_m/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "all_m2 = 0.5*(all_m[:,1:] + all_m[:,:-1])\n",
    "all_rvir2 = (3.0*all_m2/(4.0*np.pi*rho_m*overd))**(1.0/3.0)\n",
    "all_r2 = (3.0*all_m2/(4.0*np.pi*rho_m))**(1.0/3.0)\n",
    "\n",
    "df = sigma(f, 8.0)\n",
    "norm = np.sqrt((sig_8**2)/df)\n",
    "\n",
    "for i in range(1):\n",
    "    all_sig = np.zeros(len(all_r[i]))\n",
    "    for r_s in range(len(all_r[i])):\n",
    "        all_sig[r_s] = norm*np.sqrt(sigma(f, all_r[i][r_s]))\n",
    "    all_ln_sig = np.log(abs(all_sig)**(-1))\n",
    "    \n",
    "    all_sig2 = np.zeros(len(all_r2[i]))\n",
    "    for r_s2 in range(len(all_r2[i])):\n",
    "        all_sig2[r_s2] = norm*np.sqrt(sigma(f, all_r2[i][r_s2]))\n",
    "    \n",
    "    all_dm = np.diff(all_m[i])\n",
    "    all_dln_sig = np.diff(all_ln_sig)/all_dm\n",
    "    all_fsig = fSigma(all_sig2)\n",
    "    print(len(all_fsig), len(all_dln_sig), len(all_m2))\n",
    "    all_nm = rho_m*all_fsig*all_dln_sig/all_m2\n",
    "    all_nhalo = np.sum(all_nm*all_dm)\n",
    "    all_bf = bias(all_sig2, 1.686)\n",
    "    \n",
    "    ht = 2.0*np.arcsinh(np.sqrt(1.0/om_m - 1.0))/(3.0*np.sqrt(1.0-om_m))\n",
    "    nu_all = (1.686/all_sig2)\n",
    "    y_param_all = (0.42 + 0.2*nu_all**(-1.23) + 0.083*(nu_all**(-0.6)))/(ht**(2.0/3.0))\n",
    "    c_all = 10.0**(0.78*np.log(y_param_all) + 1.09)\n",
    "    all_rs = all_rvir2/c_all\n",
    "    all_rho_s = (all_m2*(c_all**3.0))/(4.0*np.pi*(all_rvir2**3.0)*(np.log(c_all+1.0)-(c_all/(c_all+1.0))))\n",
    "    \n",
    "    n_halo_all = np.sum(all_nm*all_dm)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-8-c5d86ff0ea1f>:14: UserWarning: In hankel transform, power at r=6.52e-02 was extrapolated to k=3.08e+04. Maximum provided was 1.00e+02. \n",
      "  hm_matrix[i] = 8*(np.pi**3)*power_to_corr_ogata(corr_hm_matrix[i], r, k,\n",
      "<ipython-input-8-c5d86ff0ea1f>:14: UserWarning: In hankel transform, power at r=4.00e-01 was extrapolated to k=6.17e-02. Minimum provided was 6.31e-02. Lowest value required is 2.48e-04\n",
      "  hm_matrix[i] = 8*(np.pi**3)*power_to_corr_ogata(corr_hm_matrix[i], r, k,\n",
      "<ipython-input-8-c5d86ff0ea1f>:18: UserWarning: In hankel transform, power at r=6.52e-02 was extrapolated to k=3.08e+04. Maximum provided was 1.00e+02. \n",
      "  hh_matrix[i][j] = f_m[j]*8*(np.pi**3)*power_to_corr_ogata(corr_hh_matrix[i][j], r, k, h=0.005,\n",
      "<ipython-input-8-c5d86ff0ea1f>:18: UserWarning: In hankel transform, power at r=4.00e-01 was extrapolated to k=6.17e-02. Minimum provided was 6.31e-02. Lowest value required is 2.48e-04\n",
      "  hh_matrix[i][j] = f_m[j]*8*(np.pi**3)*power_to_corr_ogata(corr_hh_matrix[i][j], r, k, h=0.005,\n"
     ]
    }
   ],
   "source": [
    "m12a = np.logspace(12.0, 12.6, 100)\n",
    "m13a = np.logspace(13.0, 13.6, 100)\n",
    "m14a = np.logspace(14.0, 14.6, 100)\n",
    "m12b = np.logspace(12.6, 13.0, 100)\n",
    "m13b = np.logspace(13.6, 14.0, 100)\n",
    "m14b = np.logspace(14.6, 15.0, 100)\n",
    "m15 = np.logspace(15.0, 15.6, 100)\n",
    "m15x = np.logspace(15.0, 16.1, 100)\n",
    "m_bins = np.array([m12a, m12b, m13a, m13b, m14a, m14b])\n",
    "\n",
    "f_m, m_avg, nu_bins = mass_func(sigma, fSigma, m_bins, rho_m, overd)\n",
    "p_hm, p_hh = make_matrix(m_avg, k_emu, rs, rho_m, f_m)\n",
    "biases = p_hm[:,1]/pl[1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "446.3722420793267 503.1210688092175 642.6124051819135 854.3906673003339\n",
      "(6, 200)\n"
     ]
    }
   ],
   "source": [
    "matrix_i = p_hh\n",
    "print(matrix_i[0][0][0], matrix_i[1][0][0], matrix_i[2][0][0], matrix_i[3][0][0])\n",
    "matrix_f = matrix_i.T\n",
    "matrix_inv = inv(matrix_f).T\n",
    "\n",
    "u = u_matrix(matrix_inv, p_hm, biases, pl)\n",
    "print(u.shape)\n",
    "umatrix_12a = u[0]\n",
    "umatrix_12b = u[1]\n",
    "umatrix_13a = u[2]\n",
    "umatrix_13b = u[3]\n",
    "umatrix_14a = u[4]\n",
    "umatrix_14b = u[5]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x792 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,11))\n",
    "plt.subplot(331)\n",
    "plt.scatter(k_emu, umatrix_12a, label='with all')\n",
    "plt.ylabel('u(k|M)')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m12a')\n",
    "\n",
    "plt.subplot(332)\n",
    "plt.scatter(k_emu, umatrix_13a, label='with all')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m13a')\n",
    "\n",
    "plt.subplot(333)\n",
    "plt.scatter(k_emu, umatrix_14a, label='with all')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m14a')\n",
    "\n",
    "plt.subplot(334)\n",
    "plt.scatter(k_emu, umatrix_12b, label='with all')\n",
    "plt.ylabel('u(k|M)')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m12b')\n",
    "\n",
    "plt.subplot(335)\n",
    "plt.scatter(k_emu, umatrix_13b, label='with all')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m13b')\n",
    "\n",
    "plt.subplot(336)\n",
    "plt.scatter(k_emu, umatrix_14b, label='with all')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title('u function for m14b')\n",
    "\n",
    "plt.subplots_adjust(wspace=0.2, hspace=0.3)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "p12a_matrix = power_matrix(p_hh[0], u)\n",
    "p12b_matrix = power_matrix(p_hh[1], u)\n",
    "p13a_matrix = power_matrix(p_hh[2], u)\n",
    "p13b_matrix = power_matrix(p_hh[3], u)\n",
    "p14a_matrix = power_matrix(p_hh[4], u)\n",
    "p14b_matrix = power_matrix(p_hh[5], u)\n",
    "\n",
    "phm_recons_12a = p12a_matrix + biases[0]*pl\n",
    "phm_recons_13a = p13a_matrix + biases[2]*pl\n",
    "phm_recons_14a = p14a_matrix + biases[4]*pl\n",
    "phm_recons_12b = p12b_matrix + biases[1]*pl\n",
    "phm_recons_13b = p13b_matrix + biases[3]*pl\n",
    "phm_recons_14b = p14b_matrix + biases[5]*pl\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8))\n",
    "plt.subplot(231)\n",
    "plt.scatter(k_emu, p_hm[0], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_12a, label='reconstructed fit with all')\n",
    "plt.plot(k_emu, biases[0]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#plt.xlim([1.0e-3, 1.0])\n",
    "plt.title('m12a')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(232)\n",
    "plt.scatter(k_emu, p_hm[2], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_13a, label='reconstructed fit')\n",
    "plt.plot(k_emu, biases[2]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#plt.xlim([1.0e-3, 1.0])\n",
    "plt.title('m13a')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(233)\n",
    "plt.scatter(k_emu, p_hm[4], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_14a, label='reconstructed fit')\n",
    "plt.plot(k_emu, biases[4]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#plt.xlim([1.0e-3, 1.0])\n",
    "plt.title('m14a')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(234)\n",
    "plt.scatter(k_emu, p_hm[1], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_12b, label='reconstructed fit')\n",
    "plt.plot(k_emu, biases[1]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#plt.xlim([1.0e-3, 1.0])\n",
    "plt.title('m12b')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(235)\n",
    "plt.scatter(k_emu, p_hm[3], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_13b, label='reconstructed fit')\n",
    "plt.plot(k_emu, biases[3]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "#plt.xlim([1.0e-3, 1.0])\n",
    "plt.title('m13b')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(236)\n",
    "plt.scatter(k_emu, p_hm[5], label='data', c='pink')\n",
    "plt.plot(k_emu, phm_recons_14b, label='reconstructed fit')\n",
    "plt.plot(k_emu, biases[5]*pl, label='bias x linear')\n",
    "plt.xlabel('k')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title('m14b')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.tight_layout(pad=0.5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-24-86672f6a5458>:1: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u12a_fourier = power_to_corr_ogata(umatrix_12a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:1: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u12a_fourier = power_to_corr_ogata(umatrix_12a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:3: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u13a_fourier = power_to_corr_ogata(umatrix_13a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:3: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u13a_fourier = power_to_corr_ogata(umatrix_13a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:5: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u14a_fourier = power_to_corr_ogata(umatrix_14a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:5: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u14a_fourier = power_to_corr_ogata(umatrix_14a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:8: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u12b_fourier = power_to_corr_ogata(umatrix_12b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:8: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u12b_fourier = power_to_corr_ogata(umatrix_12b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:10: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u13b_fourier = power_to_corr_ogata(umatrix_13b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:10: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u13b_fourier = power_to_corr_ogata(umatrix_13b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:12: UserWarning: In hankel transform, power at r=6.31e-02 was extrapolated to k=3.19e+04. Maximum provided was 9.96e+01. \n",
      "  u14b_fourier = power_to_corr_ogata(umatrix_14b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
      "<ipython-input-24-86672f6a5458>:12: UserWarning: In hankel transform, power at r=4.02e-01 was extrapolated to k=6.14e-02. Minimum provided was 6.28e-02. Lowest value required is 2.47e-04\n",
      "  u14b_fourier = power_to_corr_ogata(umatrix_14b,k_emu,rs,h=0.005,power_pos=(True,True),\n"
     ]
    }
   ],
   "source": [
    "u12a_fourier = power_to_corr_ogata(umatrix_12a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "u13a_fourier = power_to_corr_ogata(umatrix_13a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "u14a_fourier = power_to_corr_ogata(umatrix_14a,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "\n",
    "u12b_fourier = power_to_corr_ogata(umatrix_12b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "u13b_fourier = power_to_corr_ogata(umatrix_13b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "u14b_fourier = power_to_corr_ogata(umatrix_14b,k_emu,rs,h=0.005,power_pos=(True,True),\n",
    "                                   rtol=1e-3,atol=1e-15,_reverse=False)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "rs2 = 0.5*(rs[1:]+rs[:-1])\n",
    "dr = np.diff(rs)\n",
    "\n",
    "u12a_fourier_avg = 0.5*(u12a_fourier[1:]+u12a_fourier[:-1])\n",
    "A_12a = 4*np.pi*np.sum((rs2**2)*u12a_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_12a = u12a_fourier - A_12a/rs\n",
    "\n",
    "u13a_fourier_avg = 0.5*(u13a_fourier[1:]+u13a_fourier[:-1])\n",
    "A_13a = 4*np.pi*np.sum((rs2**2)*u13a_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_13a = u13a_fourier - A_13a/rs\n",
    "\n",
    "u14a_fourier_avg = 0.5*(u14a_fourier[1:]+u14a_fourier[:-1])\n",
    "A_14a = 4*np.pi*np.sum((rs2**2)*u14a_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_14a = u14a_fourier - A_14a/rs\n",
    "\n",
    "u12b_fourier_avg = 0.5*(u12b_fourier[1:]+u12b_fourier[:-1])\n",
    "A_12b = 4*np.pi*np.sum((rs2**2)*u12b_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_12b = u12b_fourier - A_12b/rs\n",
    "\n",
    "u13b_fourier_avg = 0.5*(u13b_fourier[1:]+u13b_fourier[:-1])\n",
    "A_13b = 4*np.pi*np.sum((rs2**2)*u13b_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_13b = u13b_fourier - A_13b/rs\n",
    "\n",
    "u14b_fourier_avg = 0.5*(u14b_fourier[1:]+u14b_fourier[:-1])\n",
    "A_14b = 4*np.pi*np.sum((rs2**2)*u14b_fourier_avg*dr)/(2*np.pi*max(rs)**2)\n",
    "u_comp_14b = u14b_fourier - A_14b/rs\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "c_m12a, rs_m12a, rho_sc_m12a = scale_quant(f, sigma, m_avg[0], overd, rho_m, om_m, norm, ht)\n",
    "c_m13a, rs_m13a, rho_sc_m13a = scale_quant(f, sigma, m_avg[2], overd, rho_m, om_m, norm, ht)\n",
    "c_m14a, rs_m14a, rho_sc_m14a = scale_quant(f, sigma, m_avg[4], overd, rho_m, om_m, norm, ht)\n",
    "c_m12b, rs_m12b, rho_sc_m12b = scale_quant(f, sigma, m_avg[1], overd, rho_m, om_m, norm, ht)\n",
    "c_m13b, rs_m13b, rho_sc_m13b = scale_quant(f, sigma, m_avg[3], overd, rho_m, om_m, norm, ht)\n",
    "c_m14b, rs_m14b, rho_sc_m14b = scale_quant(f, sigma, m_avg[5], overd, rho_m, om_m, norm, ht)\n",
    "\n",
    "uNFW_12a = u_NFW(k_emu, rs_m12a, rho_sc_m12a, m_avg[0], c_m12a)\n",
    "uNFW_13a = u_NFW(k_emu, rs_m13a, rho_sc_m13a, m_avg[2], c_m13a)\n",
    "uNFW_14a = u_NFW(k_emu, rs_m14a, rho_sc_m14a, m_avg[4], c_m14a)\n",
    "uNFW_12b = u_NFW(k_emu, rs_m12b, rho_sc_m12b, m_avg[1], c_m12b)\n",
    "uNFW_13b = u_NFW(k_emu, rs_m13b, rho_sc_m13b, m_avg[3], c_m13b)\n",
    "uNFW_14b = u_NFW(k_emu, rs_m14b, rho_sc_m14b, m_avg[5], c_m14b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "u_nfw_avg12a = nfw_avg(sigma, fSigma, m12a, rho_m, overd, k_emu)\n",
    "u_nfw_avg12b = nfw_avg(sigma, fSigma, m12b, rho_m, overd, k_emu)\n",
    "u_nfw_avg13a = nfw_avg(sigma, fSigma, m13a, rho_m, overd, k_emu)\n",
    "u_nfw_avg13b = nfw_avg(sigma, fSigma, m13b, rho_m, overd, k_emu)\n",
    "u_nfw_avg14a = nfw_avg(sigma, fSigma, m14a, rho_m, overd, k_emu)\n",
    "u_nfw_avg14b = nfw_avg(sigma, fSigma, m14b, rho_m, overd, k_emu)\n",
    "\n",
    "rho_NFW_12a = nfw(rho_crit, rs, rs_m12a, c_m12a)/m_avg[0]\n",
    "rho_NFW_13a = nfw(rho_crit, rs, rs_m13a, c_m13a)/m_avg[2]\n",
    "rho_NFW_14a = nfw(rho_crit, rs, rs_m14a, c_m14a)/m_avg[4]\n",
    "rho_NFW_12b = nfw(rho_crit, rs, rs_m12b, c_m12b)/m_avg[1]\n",
    "rho_NFW_13b = nfw(rho_crit, rs, rs_m13b, c_m13b)/m_avg[3]\n",
    "rho_NFW_14b = nfw(rho_crit, rs, rs_m14b, c_m14b)/m_avg[5]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "r_splashback_12a = 0.81*(1.0 + 0.97*np.exp(-nu_bins[0]/2.44))*np.mean(rs_m12a*c_m12a)/(om_m)**(1.0/3.0)\n",
    "r_splashback_12b = 0.81*(1.0 + 0.97*np.exp(-nu_bins[1]/2.44))*np.mean(rs_m12b*c_m12b)/(om_m)**(1.0/3.0)\n",
    "r_splashback_13a = 0.81*(1.0 + 0.97*np.exp(-nu_bins[2]/2.44))*np.mean(rs_m13a*c_m13a)/(om_m)**(1.0/3.0)\n",
    "r_splashback_13b = 0.81*(1.0 + 0.97*np.exp(-nu_bins[3]/2.44))*np.mean(rs_m13b*c_m13b)/(om_m)**(1.0/3.0)\n",
    "r_splashback_14a = 0.81*(1.0 + 0.97*np.exp(-nu_bins[4]/2.44))*np.mean(rs_m14a*c_m14a)/(om_m)**(1.0/3.0)\n",
    "r_splashback_14b = 0.81*(1.0 + 0.97*np.exp(-nu_bins[5]/2.44))*np.mean(rs_m14b*c_m14b)/(om_m)**(1.0/3.0)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in sqrt\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in log\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in sqrt\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in log\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n"
     ]
    }
   ],
   "source": [
    "rvir12a = rs/(rs_m12a)\n",
    "rvir12b = rs/(rs_m12b)\n",
    "rvir13a = rs/(rs_m13a)\n",
    "rvir13b = rs/(rs_m13b)\n",
    "rvir14a = rs/(rs_m14a)\n",
    "rvir14b = rs/(rs_m14b)\n",
    "\n",
    "params_12a0, pcov12a0 = curve_fit(fit_u, (rvir12a)[:70], (u12a_fourier/rho_NFW_12a)[:70], p0=(1.0e-8,0.75))\n",
    "u12a_fit0 = rho_NFW_12a*fit_u((rvir12a), params_12a0[0], params_12a0[1])\n",
    "\n",
    "params_13a0, pcov13a0 = curve_fit(fit_u, (rvir13a)[:80],(u13a_fourier/rho_NFW_13a)[:80], p0=(1.0e-8,0.75)) \n",
    "u13a_fit0 = rho_NFW_13a*fit_u((rvir13a), params_13a0[0], params_13a0[1])\n",
    "\n",
    "params_14a0, pcov14a0 = curve_fit(fit_u, (rvir14a)[:97], (u14a_fourier/rho_NFW_14a)[:97], p0=(1.0e-8,0.75))\n",
    "u14a_fit0 = rho_NFW_14a*fit_u((rvir14a), params_14a0[0], params_14a0[1])\n",
    "\n",
    "params_12b0, pcov12b0 = curve_fit(fit_u, (rvir12b)[:75],(u12b_fourier/rho_NFW_12b)[:75], p0=(1.0e-8,0.75)) \n",
    "u12b_fit0 = rho_NFW_12b*fit_u((rvir12b), params_12b0[0], params_12b0[1])\n",
    "\n",
    "params_13b0, pcov13b0 = curve_fit(fit_u, (rvir13b)[:90],(u13b_fourier/rho_NFW_13b)[:90])\n",
    "u13b_fit0 = rho_NFW_13b*fit_u((rvir13b), params_13b0[0], params_13b0[1])\n",
    "\n",
    "params_14b0, pcov14b0 = curve_fit(fit_u, (rvir14b)[:102],(u14b_fourier/rho_NFW_14b)[:102])\n",
    "u14b_fit0 = rho_NFW_14b*fit_u((rvir14b), params_14b0[0], params_14b0[1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in sqrt\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:3: RuntimeWarning: invalid value encountered in log\n",
      "  y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in sqrt\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
      "<ipython-input-12-6b7e02fa98ff>:4: RuntimeWarning: invalid value encountered in log\n",
      "  y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n"
     ]
    }
   ],
   "source": [
    "params_12a = mcmc_MH(lnprob, rvir12a[:70], (u12a_fourier/rho_NFW_12a)[:70], params_12a0, fit_u)[0]\n",
    "u12a_fit = rho_NFW_12a*fit_u(rvir12a, params_12a[0], params_12a[1])\n",
    "\n",
    "params_13a = mcmc_MH(lnprob, rvir13a[:95], (u13a_fourier/rho_NFW_13a)[:95], params_13a0, fit_u)[0]\n",
    "u13a_fit = rho_NFW_13a*fit_u(rvir13a, params_13a[0], params_13a[1])\n",
    "\n",
    "params_14a = mcmc_MH(lnprob, rvir14a[:100], (u14a_fourier/rho_NFW_14a)[:100], params_14a0, fit_u)[0]\n",
    "u14a_fit = rho_NFW_14a*fit_u(rvir14a, params_14a[0], params_14a[1])\n",
    "\n",
    "params_12b = mcmc_MH(lnprob, rvir12b[:90], (u12b_fourier/rho_NFW_12b)[:90], params_12b0, fit_u)[0]\n",
    "u12b_fit = rho_NFW_12b*fit_u(rvir12b, params_12b[0], params_12b[1])\n",
    "\n",
    "params_13b = mcmc_MH(lnprob, rvir13b[:100], (u13b_fourier/rho_NFW_13b)[:100], params_13b0, fit_u)[0]\n",
    "u13b_fit = rho_NFW_13b*fit_u(rvir13b, params_13b[0], params_13b[1])\n",
    "\n",
    "params_14b = mcmc_MH(lnprob, rvir14b[:105], (u14b_fourier/rho_NFW_14b)[:105], params_14b0, fit_u)[0]\n",
    "u14b_fit = rho_NFW_14b*fit_u(rvir14b, params_14b[0], params_14b[1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "params_min_12a = leastsq(fit_min, params_12a0, args=((rvir12a)[:75], (u12a_fourier/rho_NFW_12a)[:75]))[0]\n",
    "u12a_fit2 = rho_NFW_12a*fit_u((rs/rs_m12a), params_min_12a[0], params_min_12a[1])\n",
    "\n",
    "params_min_13a = leastsq(fit_min, params_13a0, args=((rvir13a)[:80], (u_comp_13a/rho_NFW_13a)[:80]))[0]\n",
    "u13a_fit2 = rho_NFW_13a*fit_u((rs/rs_m13a), params_min_13a[0], params_min_13a[1])\n",
    "\n",
    "params_min_14a = leastsq(fit_min, params_14a0, args=((rvir14a)[:100], (u_comp_14a/rho_NFW_14a)[:100]))[0]\n",
    "u14a_fit2 = rho_NFW_14a*fit_u((rs/rs_m14a), params_min_14a[0], params_min_14a[1])\n",
    "\n",
    "params_min_12b = leastsq(fit_min, params_12b0, args=((rvir12b)[:75], (u_comp_12b/rho_NFW_12b)[:75]))[0]\n",
    "u12b_fit2 = rho_NFW_12b*fit_u((rs/rs_m12b), params_min_12b[0], params_min_12b[1])\n",
    "\n",
    "params_min_13b = leastsq(fit_min, params_13b0, args=((rvir13b)[:95], (u_comp_13b/rho_NFW_13b)[:95]))[0]\n",
    "u13b_fit2 = rho_NFW_13b*fit_u((rs/rs_m13b), params_min_13b[0], params_min_13b[1])\n",
    "\n",
    "params_min_14b = leastsq(fit_min, params_14b0, args=((rvir14b)[:110], (u_comp_14b/rho_NFW_14b)[:110]))[0]\n",
    "u14b_fit2 = rho_NFW_14b*fit_u((rs/rs_m14b), params_min_14b[0], params_min_14b[1])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x864 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n2=3\n",
    "\n",
    "plt.figure(figsize=(14,12))\n",
    "plt.subplot(231)\n",
    "plt.scatter(rvir12a, u_comp_12a*(rs**n2), label='data')\n",
    "plt.plot(rvir12a, u12a_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir12a, u12a_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir12a, u12a_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{12}-10^{12.5}M_{\\odot}$')\n",
    "\n",
    "plt.subplot(232)\n",
    "plt.scatter(rvir13a, u_comp_13a*(rs**n2), label='data')\n",
    "plt.plot(rvir13a, u13a_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir13a, u13a_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir13a, u13a_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{13}-10^{13.5}M_{\\odot}$')\n",
    "\n",
    "plt.subplot(233)\n",
    "plt.scatter(rvir14a, u_comp_14a*(rs**n2), label='data')\n",
    "plt.plot(rvir14a, u14a_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir14a, u14a_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir14a, u14a_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{14}-10^{14.5}M_{\\odot}$')\n",
    "\n",
    "plt.subplot(234)\n",
    "plt.scatter(rvir12b, u_comp_12b*(rs**n2), label='data')\n",
    "plt.plot(rvir12b, u12b_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir12b, u12b_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir12b, u12b_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{12.5}-10^{13}M_{\\odot}$')\n",
    "\n",
    "plt.subplot(235)\n",
    "plt.scatter(rvir13b, u_comp_13b*(rs**n2), label='data')\n",
    "plt.plot(rvir13b, u13b_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir13b, u13b_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir13b, u13b_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{13.5}-10^{14}M_{\\odot}$')\n",
    "\n",
    "plt.subplot(236)\n",
    "plt.scatter(rvir14b, u_comp_14b*(rs**n2), label='data')\n",
    "plt.plot(rvir14b, u14b_fit2*(rs**n2), label='attempted fit', c='red')\n",
    "plt.plot(rvir14b, u14b_fit0*(rs**n2), label='attempted fit 0', c='orange')\n",
    "plt.plot(rvir14b, u14b_fit*(rs**n2), label='attempted fit 2', c='green')\n",
    "plt.axvline(x=rs[110], linestyle='--')\n",
    "plt.xlabel('r')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='best')\n",
    "plt.title(r'u(r) for $10^{14.5}-10^{15}M_{\\odot}$')\n",
    "\n",
    "plt.subplots_adjust(wspace=0.3)\n",
    "plt.subplots_adjust(hspace=0.2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5285833802431082 2.504371330051835\n",
      "0.7868330518524301 2.584611914709434\n",
      "1.1531010546609277 2.5508775679543345\n",
      "1.6838221266626623 2.584248327229298\n",
      "2.216866259845319 2.358414296261877\n",
      "3.0028917311951133 2.2197196977721316\n"
     ]
    }
   ],
   "source": [
    "#zero-crossing radius\n",
    "\n",
    "def r_zerocross(b):\n",
    "    y1 = np.sqrt(b)*(-4*(1+b) + (b**0.25)*(2*np.sqrt(2)-3*(b**0.25)+4*np.sqrt(2*b)-2*np.sqrt(2)*b+b**1.25)*np.pi + np.log(b)*(-1+3*b))\n",
    "    y2 = np.pi*(1-2*np.sqrt(2)*(b**0.25) + 4*np.sqrt(2)*(b**0.75) - 3*b + 2*np.sqrt(2)*(b**1.25)) + np.sqrt(b)*(-4*(1+b)+np.log(b)*(-3+b))\n",
    "    r_zc = np.sqrt(y2/y1)    \n",
    "    return r_zc\n",
    "\n",
    "r_zc_12a = r_zerocross(params_min_12a[0])*rs_m12a\n",
    "r_zc_12b = r_zerocross(params_min_12b[0])*rs_m12b\n",
    "r_zc_13a = r_zerocross(params_min_13a[0])*rs_m13a\n",
    "r_zc_13b = r_zerocross(params_min_13b[0])*rs_m13b\n",
    "r_zc_14a = r_zerocross(params_min_14a[0])*rs_m14a\n",
    "r_zc_14b = r_zerocross(params_min_14b[0])*rs_m14b\n",
    "\n",
    "r_z_frac_12a = r_zc_12a/(c_m12a*rs_m12a)\n",
    "r_z_frac_12b = r_zc_12b/(c_m12b*rs_m12b)\n",
    "r_z_frac_13a = r_zc_13a/(c_m13a*rs_m13a)\n",
    "r_z_frac_13b = r_zc_13b/(c_m13b*rs_m13b)\n",
    "r_z_frac_14a = r_zc_14a/(c_m14a*rs_m14a)\n",
    "r_z_frac_14b = r_zc_14b/(c_m14b*rs_m14b)\n",
    "\n",
    "print(r_zc_12a, r_z_frac_12a)\n",
    "print(r_zc_12b, r_z_frac_12b)\n",
    "print(r_zc_13a, r_z_frac_13a)\n",
    "print(r_zc_13b, r_z_frac_13b)\n",
    "print(r_zc_14a, r_z_frac_14a)\n",
    "print(r_zc_14b, r_z_frac_14b)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-34-25ca4707f800>:1: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_12a = (8*np.pi**3)*power_to_corr_ogata(u12a_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:1: UserWarning: In hankel transform, power at r=8.45e-02 was extrapolated to k=1.19e+05. Maximum provided was 1.00e+02. \n",
      "  uk_12a = (8*np.pi**3)*power_to_corr_ogata(u12a_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:3: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_12b = (8*np.pi**3)*power_to_corr_ogata(u12b_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:5: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_13a = (8*np.pi**3)*power_to_corr_ogata(u13a_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:7: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_13b = (8*np.pi**3)*power_to_corr_ogata(u13b_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:9: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_14a = (8*np.pi**3)*power_to_corr_ogata(u14a_fit2, rs, k_emu, h=0.001,\n",
      "<ipython-input-34-25ca4707f800>:11: UserWarning: In hankel transform, power at r=7.85e-02 was extrapolated to k=6.29e-02. Minimum provided was 6.31e-02. Lowest value required is 4.96e-05\n",
      "  uk_14b = (8*np.pi**3)*power_to_corr_ogata(u14b_fit2, rs, k_emu, h=0.001,\n"
     ]
    }
   ],
   "source": [
    "uk_12a = (8*np.pi**3)*power_to_corr_ogata(u12a_fit2, rs, k_emu, h=0.001, \n",
    "                                        power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "uk_12b = (8*np.pi**3)*power_to_corr_ogata(u12b_fit2, rs, k_emu, h=0.001,\n",
    "                                            power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "uk_13a = (8*np.pi**3)*power_to_corr_ogata(u13a_fit2, rs, k_emu, h=0.001,\n",
    "                                            power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "uk_13b = (8*np.pi**3)*power_to_corr_ogata(u13b_fit2, rs, k_emu, h=0.001,\n",
    "                                            power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "uk_14a = (8*np.pi**3)*power_to_corr_ogata(u14a_fit2, rs, k_emu, h=0.001,\n",
    "                                            power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n",
    "uk_14b = (8*np.pi**3)*power_to_corr_ogata(u14b_fit2, rs, k_emu, h=0.001,\n",
    "                                            power_pos=(True,True), rtol=1e-3,atol=1e-15,_reverse=False)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "u_all_mod = np.array([uk_12a, uk_12b, uk_13a, uk_13b, uk_14a, uk_14b])\n",
    "\n",
    "p12a_matrix_th = power_matrix(p_hh[0], u_all_mod)\n",
    "p12b_matrix_th = power_matrix(p_hh[1], u_all_mod)\n",
    "p13a_matrix_th = power_matrix(p_hh[2], u_all_mod)\n",
    "p13b_matrix_th = power_matrix(p_hh[3], u_all_mod)\n",
    "p14a_matrix_th = power_matrix(p_hh[4], u_all_mod)\n",
    "p14b_matrix_th = power_matrix(p_hh[5], u_all_mod)\n",
    "\n",
    "phm_recons_12a_th = p12a_matrix_th + biases[0]*pl\n",
    "phm_recons_13a_th = p13a_matrix_th + biases[2]*pl\n",
    "phm_recons_14a_th = p14a_matrix_th + biases[4]*pl\n",
    "phm_recons_12b_th = p12b_matrix_th + biases[1]*pl\n",
    "phm_recons_13b_th = p13b_matrix_th + biases[3]*pl\n",
    "phm_recons_14b_th = p14b_matrix_th + biases[5]*pl\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(k_emu, uk_12a, label=r'$10^{12}-10^{12.5}M_{\\odot}$ data', c='magenta')\n",
    "plt.scatter(k_emu, umatrix_12a, label=r'$10^{12}-10^{12.5}M_{\\odot}$ fit', c='magenta', s=12)\n",
    "plt.plot(k_emu, uk_12b, label=r'$10^{12.5}-10^{13}M_{\\odot}$ data', c='deepskyblue')\n",
    "plt.scatter(k_emu, umatrix_12b, label=r'$10^{12.5}-10^{13}M_{\\odot}$ fit', c='deepskyblue', s=12)\n",
    "plt.plot(k_emu, uk_13a, label=r'$10^{13}-10^{13.5}M_{\\odot}$ data', c='orange')\n",
    "plt.scatter(k_emu, umatrix_13a, label=r'$10^{13}-10^{13.5}M_{\\odot}$ fit', c='orange', s=12)\n",
    "plt.plot(k_emu, uk_13b, label=r'$10^{13.5}-10^{15}M_{\\odot}$ data', c='limegreen')\n",
    "plt.scatter(k_emu, umatrix_13b, label=r'$10^{13.5}-10^{14}M_{\\odot}$ fit', c='limegreen', s=12)\n",
    "plt.plot(k_emu, uk_14a, label=r'$10^{14}-10^{14.5}M_{\\odot}$ data', c='firebrick')\n",
    "plt.scatter(k_emu, umatrix_14a, label=r'$10^{14}-10^{14.5}M_{\\odot}$ fit', c='firebrick', s=12)\n",
    "plt.plot(k_emu, uk_14b, label=r'$10^{14.5}-10^{15}M_{\\odot}$ data', c='purple')\n",
    "plt.scatter(k_emu, umatrix_14b, label=r'$10^{14.5}-10^{15}M_{\\odot}$ fit', c='purple', s=12)\n",
    "plt.xlabel('k (h/Mpc)', fontsize=12)\n",
    "plt.ylabel('u(k)', fontsize=12)\n",
    "plt.xscale('log')\n",
    "plt.yscale('symlog', linthresh=1.0e-3)\n",
    "plt.ylim([0.0,1.5])\n",
    "plt.legend(loc='lower center', prop={'size':5})\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "n2 = 3\n",
    "\n",
    "r_rebin_c12b = (rs/(c_m12b*rs_m12b))\n",
    "r_rebin_c13b = (rs/(c_m13b*rs_m13b))\n",
    "r_rebin_c14b = (rs/(c_m14b*rs_m14b))\n",
    "r_rebin_c12a = (rs/(c_m12a*rs_m12a))\n",
    "r_rebin_c13a = (rs/(c_m13a*rs_m13a))\n",
    "r_rebin_c14a = (rs/(c_m14a*rs_m14a))\n",
    "\n",
    "r_rebin = np.append(rs[:100], np.mean(rs[100:].reshape(-1, 5), axis=1))\n",
    "rebin_12a = np.append(u12a_fourier[:100], np.mean(u12a_fourier[100:].reshape(-1, 5), axis=1))\n",
    "rebin_13a = np.append(u13a_fourier[:100], np.mean(u13a_fourier[100:].reshape(-1, 5), axis=1))\n",
    "rebin_14a = np.append(u14a_fourier[:100], np.mean(u14a_fourier[100:].reshape(-1, 5), axis=1))\n",
    "rebin_12b = np.append(u12b_fourier[:100], np.mean(u12b_fourier[100:].reshape(-1, 5), axis=1))\n",
    "rebin_13b = np.append(u13b_fourier[:100], np.mean(u13b_fourier[100:].reshape(-1, 5), axis=1))\n",
    "rebin_14b = np.append(u14b_fourier[:100], np.mean(u14b_fourier[100:].reshape(-1, 5), axis=1))\n",
    "\n",
    "plt.figure(figsize=(7,4))\n",
    "plt.plot(r_rebin_c12a, u12a_fourier*(rs**n2), label=r'$10^{12}-10^{12.5}M_{\\odot}$',c='magenta')\n",
    "plt.plot(r_rebin_c12b, u12b_fourier*(rs**n2), label=r'$10^{12.5}-10^{13}M_{\\odot}$',c='deepskyblue')\n",
    "plt.plot(r_rebin_c13a, u13a_fourier*(rs**n2), label=r'$10^{13}-10^{13.5}M_{\\odot}$',c='orange')\n",
    "plt.plot(r_rebin_c13b, u13b_fourier*(rs**n2), label=r'$10^{13.5}-10^{14}M_{\\odot}$',c='limegreen')\n",
    "plt.plot(r_rebin_c14a, u14a_fourier*(rs**n2), label=r'$10^{14}-10^{14.5}M_{\\odot}$',c='red')\n",
    "plt.plot(r_rebin_c14b, u14b_fourier*(rs**n2), label=r'$10^{14.5}-10^{15}M_{\\odot}$',c='purple')\n",
    "plt.axvline(np.mean(r_splashback_12a/(c_m12a*rs_m12a)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{12}-10^{12.5}M_{\\odot}$ splashback radius', c='black', ls='-')\n",
    "plt.axvline(np.mean(r_splashback_12b/(c_m12b*rs_m12b)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{12.5}-10^{13}M_{\\odot}$ splashback radius', c='black', ls='--')\n",
    "plt.axvline(np.mean(r_splashback_13a/(c_m13a*rs_m13a)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{13}-10^{13.5}M_{\\odot}$ splashback radius', c='dimgrey', ls='--')\n",
    "plt.axvline(np.mean(r_splashback_13b/(c_m13b*rs_m13b)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{13.5}-10^{14}M_{\\odot}$ splashback radius', c='dimgrey', ls='-')\n",
    "plt.axvline(np.mean(r_splashback_14a/(c_m14a*rs_m14a)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{14}-10^{14.5}M_{\\odot}$ splashback radius', c='black', ls='-.')\n",
    "plt.axvline(np.mean(r_splashback_14b/(c_m14b*rs_m14b)), ymin=-0.5, ymax=1.5, \n",
    "            label=r'$10^{14.5}-10^{15}M_{\\odot}$ splashback radius', c='dimgrey', ls='-.')\n",
    "plt.xlabel('r (Mpc/h)', fontsize=12)\n",
    "plt.xlabel(r'$r/r_{virial}$', fontsize=13)\n",
    "plt.ylabel(r'$\\frac{\\rho (m) r^3}{\\bar{M}}$', fontsize=14)\n",
    "plt.xscale('log')\n",
    "plt.xlim([0.1,10.0])\n",
    "plt.ylim([-0.04,0.05])\n",
    "plt.legend(loc='lower left', prop={'size':6})\n",
    "plt.savefig('u_real_all_shifted.pdf')\n",
    "\n",
    "plt.figure(figsize=(8,4))\n",
    "plt.plot(rs, u12a_fit*(rs**n2), label=r'$10^{12}-10^{12.5}M_{\\odot}$ g(r)xNFW',linestyle='--',c='magenta')\n",
    "plt.plot(rs, u12b_fit*(rs**n2), label=r'$10^{12.5}-10^{13}M_{\\odot}$ g(r)xNFW',linestyle='--',c='deepskyblue')\n",
    "plt.plot(rs, u13a_fit*(rs**n2), label=r'$10^{13}-10^{13.5}M_{\\odot}$ g(r)xNFW',linestyle='--',c='orange')\n",
    "plt.plot(rs, u13b_fit*(rs**n2), label=r'$10^{13.5}-10^{14}M_{\\odot}$ g(r)xNFW',linestyle='--',c='limegreen')\n",
    "plt.plot(rs, u14a_fit*(rs**n2), label=r'$10^{14}-10^{14.5}M_{\\odot}$ g(r)xNFW',linestyle='--',c='red')\n",
    "plt.plot(rs, u14b_fit*(rs**n2), label=r'$10^{14.5}-10^{15}M_{\\odot}$ g(r)xNFW',linestyle='--',c='purple')\n",
    "plt.plot(r_rebin, rebin_12a*(r_rebin**n2), label=r'$10^{12}-10^{12.5}M_{\\odot}$ u(r)', linewidth=1.2, c='magenta')\n",
    "plt.plot(r_rebin, rebin_12b*(r_rebin**n2), label=r'$10^{12.5}-10^{13}M_{\\odot}$ u(r)', linewidth=1.2, c='deepskyblue')\n",
    "plt.plot(r_rebin, rebin_13a*(r_rebin**n2), label=r'$10^{13}-10^{13.5}M_{\\odot}$ u(r)', linewidth=1.2, c='orange')\n",
    "plt.plot(r_rebin, rebin_13b*(r_rebin**n2), label=r'$10^{13.5}-10^{14}M_{\\odot}$ u(r)', linewidth=1.2, c='limegreen')\n",
    "plt.plot(r_rebin, rebin_14a*(r_rebin**n2), label=r'$10^{14}-10^{14.5}M_{\\odot}$ u(r)', linewidth=1.2, c='red')\n",
    "plt.plot(r_rebin, rebin_14b*(r_rebin**n2), label=r'$10^{14.5}-10^{15}M_{\\odot}$ u(r)', linewidth=1.2, c='purple')\n",
    "plt.ylabel(r'$\\frac{\\rho (m) r^3}{\\bar{M}}$', fontsize=13)\n",
    "plt.xlabel('r (Mpc/h)')\n",
    "plt.xscale('log')\n",
    "plt.xlim([0.05,20.0])\n",
    "plt.ylim([-0.08,0.045])\n",
    "plt.legend(loc='lower left', prop={'size':6})\n",
    "plt.savefig('u_NFW.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.0169371456194747 1.9591967444228273 1.8858858824615954 1.7959510725223338 1.6847040164785603 1.5526805972939346\n"
     ]
    }
   ],
   "source": [
    "print(np.mean(r_splashback_12a/(c_m12a*rs_m12a)), np.mean(r_splashback_12b/(c_m12b*rs_m12b)), \n",
    "      np.mean(r_splashback_13a/(c_m13a*rs_m13a)), np.mean(r_splashback_13b/(c_m13b*rs_m13b)), \n",
    "      np.mean(r_splashback_14a/(c_m14a*rs_m14a)), np.mean(r_splashback_14b/(c_m14b*rs_m14b)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0MAAAIuCAYAAAB93dPfAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAADWdklEQVR4nOzdd3wU1RbA8d9JCJCEEEpC770TFCyoKFZQATtgxYLlYVcEC4ooiF1U7CB2EBEUxfJUEH1iQQXpJPRQkwDpPef9kQSXJQkpu9l2vp/PfnRnZmfPzmYP98y9c0dUFWOMMcYYY4wJNEGeDsAYY4wxxhhjPMGKIWOMMcYYY0xAsmLIGGOMMcYYE5CsGDLGGGOMMcYEJCuGjDHGGGOMMQHJiiFjjDHGGGNMQLJiyBhjjDHGGBOQrBgyh4hIpIj8LiJpItKjaNlxIrJMRJaKyEciEuJrMYpIGxFJEJElRY9oz0RvTOAo5bfaWER+EZEfReQHEWnqazFaPjGmepX0O3VYN1JEEjwVm0McFY7Rcon3sGLIOMoAzgM+cVi2AzhdVQcAW4FhHojLUWVj/FFVTyt6eDxxGhMASvqtJgInq+qpwLvA9Z4IzEFlY7R8Ykz1Kel3iogEA5dS2AbwtMrGaLnEC1gxZA5R1VznH6Oq7lbVzKKnOUBB9Ud2WDyVjfEkEflJRKaIiLg9UGMCXCm/1XxVLf59RgBrqj+yw+KpbIyWT4ypJiX9TouMBObi4XYJVClGyyVewIohPyQit4rIchHJFpFZTusaiMh8EUkXkW0icnk599kaOBtY6IMx7gY6AAOARsBFDq+pLyIqItuc9tVCRDJEZH/FP50x/sPVv1URiRGR34Bbgb98MEbLJ8ZUgit/p0U9LpcBc3w4RsslXsKKIf+0C3gcmFnCuukU9p40Bq4AXhWR7mXtTETqAu8Bo1Q119diVNVsVU1XVQU+BXo7rI4BdgL1RSTCYfkUIB5YWZEPZYwfculvVVVXqOrxwATgfl+L0fKJMZXmyt/plcDHDr24Phej5RLvYcWQH1LVT1V1AZDkuFxEwoGLgQmqmqaqPwOfA1eVti8RqQHMBh5V1Q2+GKNTIjkFiHN4HgP8TeFQmO5F2x8D9Af+V7TOmIDl4t9qTYenyRSOs/epGC2fGFM5rvydAt2Aq0Xka6CjiLzoazFaLvEeNTwdgKlWnYA8Vd3osGwlcGrxExFZROGPsLOIvA7kA8cDE0RkAvCqqrq0W9pdMYpIE+AW4FcReZzCRs0WCs/2FusDrKCwi7oH8CvwLIVng++l8EyQMeZIlfmtrhWRZyj8zWYB1/lKjJZPjHGbCv9OVXWcw7rlqnq7r8RoucT7WDEUWOoAKU7Lkim8SBgAVT23hNe9586gnLgsRlXdAzxS9PSrUt4vBvgMaAJ0F5GhQC1gPvAOdvbFmNJU9rc6wJ1BOXFZjJZPjHGbyv5Oi9f1dVNcjlwWo+US72PD5AJLGlDXaVldILUqO5XC+fG1lMfP3hBjSUSkFtCVwrMv/1CYfJ4E7qbwLFAQsM7V72uMn7B84sDyiTGVZrnEgeWS6mfFUGDZCNQQkY4Oy3pTxelti+bHl1IeJ3tDjKXoQWH39GZgFXAasFJVf6Wwi3q1quYBiMixIvK5iCwsevRzQzzG+BLLJ4ezfGJM5VguOZzlkmpmw+T8UNGEAjWAYCBYRGpTONY1XUQ+BSaJyA0Unm0YRuEFeYEYYx/gn6KZXA6KyEBgddG6GArPyiAiocADwOWqmlZ0IeU7InKNqqa7IS5jvIaX/FZ9IUbLJ8aUwUt+p74Qo+WSamY9Q/7pISATGE/h1I6ZRcsA/gOEAvuAj4BbVNUTNz70hhhjKEoqAKq6RFUTi572cVjXkcK7RKeJyPqiJLMY6OyGmIzxNt7wW/WFGGOwfGJMWbzhd+oLMcZguaRaSWHhaYwpTdHZlw+Aqx3PvgB29sUYUyGWT4wxrmC5xHWsGDKmHETkWApnf5GiRZNU9Q8PhmSM8VGWT4wxrmC5xDWsGDLGGGOMMcYEJLtmyBhjjDHGGBOQrBgyxhhjjDHGBCQrhowxxhhjjDEByYohY4wxxhhjTEDy6ZuuRkVFaZs2bTwdhjHGwZ9//pmoqtGejqOiLJ8Y4318MZ9YLjHG+5SVS7yqGCqaI/1HYKKqfnG07du0acPy5cvdH5gxptxEZJunY6gMyyfGeB9fyiciMgQY0qFDB8slxniZsnKJW4fJichMEdknIqudlg8SkQ0iEici4x1WjQM+dmdMxhhjjDGupqoLVfXGyMhIT4dijKkAd18zNAsY5LhARIKB6cBgoBswUkS6ichZwFpgn5tjMsYYY4wxxhj3DpNT1aUi0sZp8XFAnKpuBhCR2cAwoA4QTmGBlCkii1S1wJ3xGWOMMcYYYwKXJ64Zag7scHgeDxyvqrcCiMgoILG0QkhEbgRuBGjVqpV7IzUukZubS3x8PFlZWZ4OxbhQ7dq1adGiBSEhIZ4OxQQQyyf+yfKJqW6WS/xTZXKJV02gAKCqs46y/g3gDYC+fftqdcRkqiY+Pp6IiAjatGmDiHg6HOMCqkpSUhLx8fG0bdvW0+GYAGL5xP9YPjGeYLnE/1Q2l3jiPkM7gZYOz1sULSs3ERkiIm8kJyeX7wVqNZMnZWVl0bBhQ0s2fkREaNiwYeCdUbNc4nGWT/yPv+STCrdNjEdZLvE/lc0lnugZ+gPoKCJtKSyCRgCXV2QHqroQWNi3b9/RZW2XnJnJe0s/5ryGjzF/5wg2pHSldcMGjBl4GpGhoZWN31SCJRv/E2jfaXJmJt//NoFWIT/y0bbLiazbiTvOON1yiQcE2t9eIPCH77S8bRMozCeb/rmAnWm1+GrXuTSp39LyiQf4w9+dOVxlvlN3T639EbAM6Cwi8SJyvarmAbcC3wDrgI9VdY073n/64iUcTN1EnRrJ3N15Mte2fYk9+2MZN28+yZmZ7nhLY0o1ZcoUl+3r4MGDvPLKKxV+3cSJE3nmmWeOWJ6QkMDxxx9Pnz59+Omnnzj33HM5ePBgpd/HH01fvIS0jH30rPcPU3qPp2vILO6f94nlEuMRlk982yuLvyc7J4UhzRcyNeY+2gTNYfy8eZZPTLWzXOLmYkhVR6pqU1UNUdUWqjqjaPkiVe2kqu1VdXJF91verujt+w8Ql9qeB1ZOYf6OCzi2wZ883vshOof/YQVRgFJVCgo8M0lhaQmnMjG5OhF8//339OzZk7///ptTTjmFRYsWUa9ePWu8ONi+/wA/7D2DB1ZMYdXBnlza+hPu6jSJpxa+brkkQFk+KZnlk6Pbtj+F1+Nu5pF/JhKf0YKr273H3Z0e5fkvX7Z8EoAsl5SsunKJJ64ZqrLy3tisVYP6BImQW1CTz+Iv4JF/HuVgTj3u6voC5zX5iOmLf6imiI0nbd26lc6dO3P11VfTo0cPduzYwdNPP02/fv3o1asXjzzyyKFt3333XXr16kXv3r256qqrDr3+9NNPp1evXpxxxhls374dgFGjRnH77bfTv39/2rVrxyeffALA7t27GTBgADExMfTo0YOffvqJ8ePHk5mZSUxMDFdccUWJMdWpU+dQHJ988gmjRo0CYO/evVx44YX07t2b3r1788svvzB+/Hg2bdpETEwMY8eOBSj1M02ePJlOnTpx8skns2HDhiOOz4oVK7jvvvv47LPPiImJITMzkzZt2pCYmFji+wSqVg3qA5CUE8XLG2/j1Y030zxsJw92e4Avf33Ow9GZ6mL5xPKJKxTnk23pbXhq7X28ETuapqG7ub/rQ8xdPNYKogBgucR7conXzSbnSmMGnsb0xUvYlrSfnPx8dmU2Z9Kqh7my7fsMafEFUQlJJGecTGSY3S262uy9E7JWuHaftWOg8QtlbhIbG8s777zDCSecwLfffktsbCy///47qsrQoUNZunQpDRs25PHHH+eXX34hKiqK/fv3A3DbbbdxzTXXcM011zBz5kxuv/12FixYABQml59//pn169czdOhQLrnkEj788EPOOeccHnzwQfLz88nIyOCUU07h5ZdfZsWKws++devWw2Iqy+23386pp57K/Pnzyc/PJy0tjalTp7J69epD+yvtM4WHhzN79mxWrFhBXl4exxxzDMcee+xh+4+JiWHSpEksX76cl19++bB1zu/jS0QkHPgRmKiqX1R1f2MGnsa0735gc2IiAL8lncCmtPbc3vlFLmv8CBkJjQmLvqGqb2MqwvIJYPnEFx2eT4RfEk9iTXJ3/tPpFW5oN51vf9vK8cfNITIs3NOhBgbLJUDg5hKfLIZEZAgwpEOHDmVuFxkaygPnDgYKL1YcN28+Wbkwa/MoErOjuKTVPFauPJ02vZcQGRZRDZEbT2nduvWhH/a3337Lt99+S58+fQBIS0sjNjaWlStXcumllxIVFQVAgwYNAFi2bBmffvopAFdddRX33Xffof1ecMEFBAUF0a1bN/bu3QtAv379uO6668jNzeWCCy4gJibmqDGV5YcffuDdd98FIDg4mMjISA4cOHDYNqV9ptTUVC688ELCwsIAGDp06NEPlpcSkZnA+cA+Ve3hsHwQMA0IBt5S1alFq8YBH7vq/SNDQ3l4yHkOuSSXxOxonlhzP7d2epnuQaPJ0FzCGt3iqrc0Xsryie/nE08rKZ8k59bjqbX3cXmbDzm7yZf8uHwYMX0/s4LIj1ku8Y5c4pPFUEVmbCkWGRrKkxdfyJ1z5qIKX+wcQmZeKFe1e5///TWEHscsIrLoSzFudJSzJO4SHv7vPyaqyv33389NN9102DYvvfRShfdbq1atw/YLMGDAAJYuXcqXX37JqFGjuPvuu7n66qvLjAkOnwGlotNClvaZXnjhhQrtx8vNAl4G3i1eICLBwHTgLApv4PyHiHxO4c2d1wK1XR3E4blEycwP47n1d3NH52n00DHMXbuHs48fb7NCVQfLJyXGBJZPfEVxPikuiPK1Bu9tuYrM/FDOb/4lS/8cSu9jF1r7xN0sl5QYEwRGLvHJa4YqKzI0lI6Nog89/37vmSzYMYyTon5k1crrPRiZqU7nnHMOM2fOJC0tDYCdO3eyb98+Tj/9dObOnUtSUhLAoa7o/v37M3v2bAA++OADTjnllDL3v23bNho3bszo0aO54YYb+OuvvwAICQkhNze31Nc1btyYdevWUVBQwPz58w8tP+OMM3j11VcByM/PJzk5mYiICFJTU4/6mQYMGMCCBQvIzMwkNTWVhQsXVuhYOb+PJ6nqUmC/0+LjgDhV3ayqOcBsYBhwGnAChdP2jxaREnOdiNwoIstFZHlCQkK5Y3HOJflag+kbx7A1vQ3DGj3Ba18/ZWP+A4Tlk/LzpnziTYoLotohIUVLhE+2X8LC+PMZEP0DPy672vJJALBcUn6uziUBVQxB4TjdfxMOLIi/gKX7TuHk+rNJT3LZiBrjxc4++2wuv/xyTjzxRHr27Mkll1xCamoq3bt358EHH+TUU0+ld+/e3H333UDhWZm3336bXr168d577zFt2rQy979kyRJ69+5Nnz59mDNnDnfccQcAN954I7169eKKK64o8XVTp07l/PPPp3///jRt2vTQ8mnTprF48WJ69uzJsccey9q1a2nYsCEnnXQSPXr0YOzYsaV+pmOOOYbhw4fTu3dvBg8eTL9+/Sp0rJzfxws1B3Y4PI8Hmqvqg6p6J/Ah8Kaqljgljqq+oap9VbVvdHR0SZuUyjmXZBfU5vl1d3Ewpx6j203j7R8/q+BHMb7I8kn5+UA+qZKq3HS1pIJo3o6L+XnfSQxtPo/Fv090aazG+1guKT9X5xJRH7yjusM1Q6NjY2Mr/HrHMboAIZLDAz2m0KT2XvJa/UZE3Z4ujjiwrVu3jq5du3o6DOMGJX23IvKnqvZ1x/uJSBvgi+JrhkTkEmCQqt5Q9Pwq4HhVvbWi++7bt68uX768Qq9Jzsxk+uIlxO5LODQUoVXYNib0fIyNqZ1o0fM3IsPqHGUvpiIsn/iv6s4n7lKZXFLMuX1SQ3IZ2+1p2tXZQnbTb6hTf6ArQw1olkv8V0VziU/2DJV3au3SFJ+BKR4Hmas1eXnDreRrEMlx55Gc7jwSxxjjpXYCLR2etyhaVm5VPZv7wLmDeWH4pYfO6G7PaM27m6+me+Rafv71KhveYowpN+ceojwN4aUNt7E/pz4F8ReQkrLOwxEa4398shhyBecx/0k5UbwedxMtwnawec2VHozMGFMBfwAdRaStiNQERgCfV2QHVT25AkeeYPkpYQBL953C4Kaf8fa3j1lBZIwpN+d8kpYXwfPr7iJI8knfdCbJabs8HKEx/iVgiyE4csz/qoO9+HLnufSp+xUZie+W/kJjTLUTkY+AZUBnEYkXketVNQ+4FfgGWAd8rKprPBGf8wmW97dcye7Mplzbdjqzls4v45XGGHM453yyJ6spL224jehae9m15kymLvrcTrIY4yIBXQwdecEifLrjImJTOhC09yZSU1Z5MDpjjCNVHamqTVU1RFVbqOqMouWLVLWTqrZX1ckV3W9Vhsk5czzBklNQi1c2/ofQGpmcGTmF5Iz0Ku/fGBM4nE/YbkjpwsxN19E1ch0n13mKcfM+tYLIGBfwyWLIlY0X5+7ofK3Bq7G3kFcQTHLc+SSn76vyexhjvJcrhskVcz7BsjOzBe9vuZLu9daw1KbHNcZUQEknbH9JPIkFO4ZxcqP/cXHzWYyfN8/yijFV5JPFkCsbL3Bkd/T+nIa8FnszTUPjSdhwPmieS97HGOP/nE+wLN03gJ/3ncSQ5p8yd/FYa7gYY8qtOJ90atzoUE5ZEH8BX+86h7OafsfVradz95wPmfTFl5ZbjKkknyyG3MG5O3p1ck/e33IlHcL+IHvnGPDBKchNySZOnMgzzzxT6voFCxawdu3aaozIeJIre5qLHX6CRZi1eRTrUzpzTZvXeeObqdZo8SOWT4y7HTlrpTB72wjmbruEE6N/5b5uT7H/YCzj5s233OLjLJ94hhVDRUrqjl6893S+2jWIWmlvkL3zBtB8D0Zoqoslm8Di6p7mYo4nWIqnx03KbsitHZ5i4bIXXfpexntZPjGucng7Rfhy1/m8FnsTbcK38mivR2gT+o8VRH7O8ol7WDHkwHl4C8CcbcNZGH8+tdJmkrPjMijI8mCEprImT55Mp06dOPnkk9mwYQMAb775Jv369aN3795cfPHFZGRk8Msvv/D5558zduxYYmJi2LRpU4nbGXM0zidY0vPqMHXtePbnNGB4kwmkJ33s4QhNZVk+MZ7inFd+TTyRR1c9QkZ+GPd1e4ozoufbdUQ+xvKJ5/lkMeSOYS3FnK8fAmHejkuYvXU4NTM+JW/bQMizSRXcKTkzkymLvuLm9z9kyqKvqpzU//zzT2bPns2KFStYtGgRf/zxBwAXXXQRf/zxBytXrqRr167MmDGD/v37M3ToUJ5++mlWrFhB+/btS9zOmPJwbrgczKnPlDUPsD29JaH7RpC592kbgutmlk+MvynOK+2iogDYldmcR/95hD+S+nFp60+4sd2zPLrgfSuIXMzVuQQsn3gLnyyG3DWspZjz9UMAX+8ezMsbxqCZf8O24yHbI7cyCQjTFy8hbl8CWbm5xO1LYPriJVXa308//cSFF15IWFgYdevWZejQoQCsXr2aU045hZ49e/LBBx+wZk3J32l5tzO+yZ0nV+DIHuf0vDo8uXYcf+0/htAD95G9czRorlve21g+Ma4hIuEislxEzvd0LFCYVx4ech7TRlxG7ZAQsgpCeTX2Ft7fcgU9663irs6TeHTBe1YQuZCrcwlYPvEWPlkMuVtJ1w8BLN/fjyfWjKegIBO29YeMXzwUoX/bvv8ABUVnywtU2b7/gFveZ9SoUbz88susWrWKRx55hKyskodAlnc745vcfXIFjuxxzimoxfSNY/hy57nUSptB7rZzocAaLe5g+cSURERmisg+EVnttHyQiGwQkTgRGe+wahzgdWNbna8j+m7PWTy77h6a1N7Dze2f4YFP51pB5CLVlUvA8kl1s2KoFKUVRJvT2vLgXw+SH9QI4gdDlt2Y1dVaNahPUNFZ9CARWjWoX6X9DRgwgAULFpCZmUlqaioLFy4EIDU1laZNm5Kbm8sHH3xwaPuIiAhSU1MPPS9tO2MqwrnHWQli7vbLmLnpWoIzvyd3x0U2jb8bWD4xpZgFDHJcICLBwHRgMNANGCki3UTkLGAt4JVj5J3bK+tSuvFm3Gg61Y1lWLP3bVIFF3F1LgHLJ97CiqEylDShAsDujLo89OftFEgY7LwA8vd7JkA/NWbgaXRoFE3tkBA6NIpmzMDTqrS/Y445huHDh9O7d28GDx5Mv379AHjsscc4/vjjOemkk+jSpcuh7UeMGMHTTz9Nnz592LRpU6nbGVMRpZ1gWbrvVN7bchUhmV9DwvhSXm0qy/KJKYmqLgWc//E+DohT1c2qmgPMBoYBpwEnAJcDo0XE69pOzvnl96Tj+Xb3WZzd9L/0rPs/K4hcwNW5BCyfeAtRH754t2/fvrp8+XK3v8+URV+xce+RJ4ROa7WfUc3vg7ojoNl7bo/DV61bt46uXbt6OgzjBiV9tyLyp6r29VBIlVZd+SQ5M5Nx8+aTlXv4dUJXtX2PM5p8Dy2/gfCz3R6Hr7J84r+qO5+ISBvgC1XtUfT8EmCQqt5Q9Pwq4HhVvbXo+SggUVW/KGFfNwI3ArRq1erYbdu2uSPko3LML8GSx/huU2kRHs8j/zxKSn4Lnrz4QiJDQz0Sm7exXOK/KppLvO7shjcqaUIFgB93NCQr8j5IeR/SjsiNxhgf4O4JFJyV1kM0e+twdmc2o2DX9ZCfUi2xGGPKT1VnlVQIFa17Q1X7qmrf6OjokjapFo75JV9r8GrsLeRrMDd3fI3cvEzrITKmBD5ZDHlL40VVufXb9uzNbkvB7hsh330X0xlj3KM6JlBwVtIQ3FytyVtx10HeTrJ3311tsRhjDtkJtHR43qJoWblUd9ukNI5tlv05DZkZdx3t6mzhklafkJWbawWRMU58shjylsYLQF5BMK9suAbN20v27nurLR5jjG878p5msCmtA9/uPptaaTMgY6mHIjMmYP0BdBSRtiJSExgBfF7eF3uibVIax4LorwPH8t2eMxjc7GtOiFpmBZExTnyyGPKU4sZLkFNBtC29Df/dfRa10mZC5q8eis67+fK1aaZk9p1WXUlDcD/dcRGJ2VHk774ZNMczgXk5+9vzP9X9nYrIR8AyoLOIxIvI9aqaB9wKfAOsAz5WVZ+9cYtjQfTR1pGsT+7MDe3fol/D360gKmK5xP9U5ju1YqiCimcTce4hWrDjAvZn1yd/1402Pa6T2rVrk5SUZEnHj6gqSUlJ1K5d29Oh+LSShuDmFNTi/S1XEJy7jsy9T3kwOu9k+cT/eCKfqOpIVW2qqiGq2kJVZxQtX6SqnVS1vapOrsg+vWWYnKPiHBNSI5QXN9zOprT23NLxVU5v/H3AF0SWS/xPZXOJzSZXSSXNCNW3wR/c2nk6mfWfILSxTZFbLDc3l/j4eLsZmJ+pXbs2LVq0IMSpZ8PXZpMTkSHAkA4dOoyOjY31SAzJmZncOWfuYf8o3955Gj3rrSWkwzqo2dYjcXkjyyf+yV/yCXi2bVKa4jZLfn46/+n4Cn0arOC/u89k9rYRhNQIDchZ5iyX+KfK5BIrhqrgyAaMcnvnF+lVbzU12q+AWt08FpsxnuKLjRfwfD5xnsK/Qc0kHu/9EDXDj6FGmx9Bgj0WmzGe4ov5xNO5pDTFBVFObhaXtf6YQc2+YX1yZ17ccDuZBXXoWHTvnEArikxgsKm13eTIC6CFWZtHkZFfm/wdF0B+kqdCM8b4GOfrh/bnNOT9LVdSI/t/ZO++x3OBGWPKxRuHyTkqHjJXM6Q2s7eN5PXYG2kfsYn7uj1FaFAaG/fu447ZHzPpiy8DduicCUxWDFWRcwMmJTeSFzfcjuZshfgLoMC6X40xR1fSjJW/JPbnuz1nUCtlGt/8/B9roBjjxbxpNrnSOF6nuCyxPy9uuJ0WYfGM6TSdYCm83nlzQmJAX0tkAo8VQ1VUUgMmLrUjb24aDZk/w+6rQfM9GKExxleU1Nv8wZYr+Ht/DGc1fI3vfn/cY7EZY/xDcbulU+NGrE7uzazNo+heby1Xtn0fKBz2H+iTK5jAYsWQC5R0v5DfEo/jkx2XQ+pc2DMatMBD0RljfIlzb7MSxKuxt7AprT3Dop8kPelTzwVnjPELkaGhPHDuYF4YfinLD57OFzvPY2DjJZzd5NtD21hBZAKFTxZD3jgud8zA046YbvuL+LP5YtdFkPw27BvrmcCMMT7F8axtcU7JKajFc+vuZkdGS2ruHUHagW88HKUxxpk3tk2Opjjf/JVxE8uTjmVEm9n0rrfi0HoriEwg8MliyBvH5ZbUOwTwybYh/JE8FA48B8kfeiAyY0xZvLEB43jWtrggyswP45l197IvKxqNv5SUVM9MA26MKZk3tk3KIzI0lIeHDKFjzNfsyGjDLZ1epW345kPrrSAy/s4niyFvVdLd5EF4ff0w8mqdCHv/A3l7PBGaMaYU3tyAcT7Jkp5Xh5c23EYNySUp9jLw4VsjGGO8S2R4FPU7/Zf0vAjGd59Kvwa/H1qXlZtrM80Zv1XuYkhE6otIdxFpJyJWRJWgpLvJA+QVBDNp+cVoQSbssylyjTHl53ySZU9WU+Zuv5S2YSvISJzlsbiMMf6nbkR7QtovZ0dGG8Z0foWhzT+jeFIFsJnmjH8qs6gRkUgReUBEVgG/Aq8DHwPbRGSuiAysjiB9SUmzywFsT4vi5wOXQMqHkP6dh6Izxviakk6yLN47kE2p7cjbcycpaTs9GJ0xppg3DrmtjLp1WhPd/TeWJZ7CRa3mc0P7tw5Nuw02bM74n6P18HwC7ABOUdXOqnqyqvZV1ZbAVGCYiFzv9ih9TGnXD727cSD5NdrDnv/Y/YeMMeXmfJJFCWLW5lGE10jjn7+vtEaJMV7Am4fcVlRkWD26HfM1n++8hJMb/Y+7ujxPzaDsQ+tt2JzxJ2UWQ6p6lqq+p6oHS1j3p6reqaoz3BadDyvp+qHcghBeWnMZ5MZC0lTPBGaM8UnOJ1l2ZLTi612DODl6CV8sm+bByIwx/igyLIxT+7/LZ3vvoFvkWu7s8sJhBRHYsDnjH8p17Y+ITHJ6HiwiH7gnJP9Q2nC5Ffs7szp1IOx/ArLXeyg6Y4wvcj7J8ln8MPZlRXNm/RdITt/vucCMMX4pMjSUYae+QFbUm3Spu56x3Z6mXs0Dh21jvUTG15V3IoSWInI/gIjUAj4FbF7XoyhtuNwbGy6iQMJhz812M1ZjTLk5Xz+UU1CLtzddS+PQvfz6+zXWEDHGuEVY9PVkRn9Ay7AdPNrzEbrWXXvENtZLZHxVeYuh64CeRQXRQmCxqk50W1R+pKThcim5Eby/6RLI/BH2P+mZwIwxPsm513ldSjeW7D2Vc5p+wXvfPWwNEWM8xF8mUChNeNRIclsuI0cjGdvtaUa2/vCIYXPWS2R80dFmkztGRI4B+gDTgOEU9ggtLVpujqK04XI/7OnPmrRTIeEhyFjqoeiMMb7Iudf5g61XsDWtNde2fYUPfvrIg5EZE7j8aQKF0kTU7UN0z3Xk1r2Jc5p9y6O9HqF9nbgjttuckMgdsz/m2lnvWmFkvN7ReoaedXhMBQ4A3YqeP+Pe0PxHycPlhJfXjiS/RjvYNRLy9nkkNmMCna+ezXXsdc4tqMn0jWNQhPMbPkpyepJngzPG+K+gcGo1f5W0Rl8SWiOfB3tM5tJWH1NDco/YVFVt+JzxekebTW5gGY/TqytIf1DScLnM/NpMWXkdmr8fdl9l1w8Z4wG+ejbX+fqhhOxGvB57Ey3CdrD27wtJzsjwcITGGH9Wp8G51OsWR17ENZzXfBGP9nqEmPp/43iT1mI2fM54s6MNk7tSnMd3Hb6+vYic7IpARKSriLwmIp+IyC2u2Kc3KW243KaUZny170ZI/xaSnvBQdMYYX+ScV1Yd7MXn8UM5Meonvlh6mzU6jDHuFVyXmi3eJr3RfEJrKHd2mcbDPSfRs94/lFQUFQ+fs6LIeJOjDZNrCKwQkZkiMkZELhORq0Vkkoj8CDwF7C3txUWv2yciq52WDxKRDSISJyLjAVR1nareDFwGnFS1j+WdSptdbu6mY8gJGw6JD0Pmrx6IzBjjq5zzymfxw1h5oBeXtXqX2T+/58HIjDGBIrzBBTTouR2azKBNZAH3dH2OB3tM5viGvxIiOUdsb0WR8SZHGyY3DTgG+AiIBs4oer4TuEpVL1bVsqbYngUMclwgIsHAdGAwhdcfjRSRbkXrhgJfAosq82F8QUnD5VThxTWXQo2mRdNt53kmOGOMT3LMK0oQMzddR3ZBLQZGPkNyRrpngzMmQPjq9YcuIzWg3nUEddgIjV+jfb1cbun0Gs8fexdXtHmfDnViEQ6/HODfiRbescLIeMxRp9ZW1Xzgb1WdqKo3qeqdqvq6qm4vx2uXAs53AjwOiFPVzaqaA8wGhhVt/7mqDgauqPAn8RGlDZdbszed9PpPQ/ZKOPCih6Izxvgi5+uHknPr8eGWy+lUN5avfhpjDQxjqoGvXn/oclIT6t9EUIfNpDdayLasYzit8RIe6jmZF469k+vaz+C4hr8RGXLw0EtUrbfIeE6NslaKyBBgJpAnIvnAZar6SxXfszmww+F5PHC8iJwGXATUooyeIRG5EbgRoFWrVlUMxTOKh7Vs3PvvDHKqyj1fFfDSKYMJSXgYIi6FkJYejNIY40uKC6I758xFVfklsT8nRP3KBS1m89jCPtw35EYiQ0M9HaYxJlBIEOENzqd7g/NJTtvFd3+8QLOQn+jbYDkDGv0EwJ7MxmxI6czG1E7EpnZkX1ajQ0WRCLSNiuKOM0633GXcqsxiCJgMnKKq60XkeAqvETrVHYGo6hJgSTm2ewN4A6Bv375HXp3nI8YMPO1Qo6VYVm4eb2y4jDGtl8DeO6DFpx6Lzxjjew4/0SLM2jyKyTEPMrLVm4ybF8WTF19kjQpjTLWLrNOMiwc+RXJmJs9+918KMv+kc90NdK67gb4Nl3Nq48L7LSbn1CUurQOxKR2JS+3A1sTCWejaRVtRZNznaMVQnqquB1DV30QkwgXvuRNw7PJoUbQsoJTUOwSwfFcQmb0eIPTgBEhdABEXeCQ+Y4xvGjPwNMbNm09Wbi77cxry8bbLuKbduwxo+CXTFzfggXMHezpEY0yAigwNZcKQoSRnnsW0737g6w2JCAU0C91Fx4hYOkTE0bFuLMc2+AuA3IIabE1rQ2xqR2Z98y2b03uSVRBK64YNGDPwNCuOjEscrRhqJCJ3l/ZcVZ+rxHv+AXQUkbYUFkEjgMsrsoOi4XtDOnToUIm39x6OjZZiqspt3zTj8Zj2NNp9I0Gh/aFGI88FaYzxKcXD5Ypzy+K9A+lZbxWXtf6YKWs6kZxpDQhjjGdFhoby8JDzAEjOzGTadz+wZF8LluwbCEDdkOTCwqioQDqr6X85t/lX5BbUYH1KF1bsj2HCvFhS8yJtKJ2pMnEcpnXESpFHynqxqj5a5s5FPgJOA6IonIL7EVWdISLnAi8AwcBMVZ1csbAL9e3bV5cvX16Zl3qN5MzMI4bLAbQI28nEnhOpUfdcaD4fSr/dkzFeRUT+VNW+no6jovwhnzhKzsw8VBCF10jj0V6PoCpMWTeFiRdcaQ0H4xN8MZ/4Wy6pLsVF0ebExCPWhUgO7SM20bv+SvrU/5smoXvJ1yBWHezJ/xJOYsX+GFpGNbOiyJSqrFxSZjHk7fwl4UxZ9BVx+xIocPouBjX7mhGtZ0PTWRB5jWeCM6aCfLHxAv6TTxw5nmxpXyeO+7s/wd8H+jBjy512/ZDxCb6YT/wxl1S3sgojgGahO+kf/Qv9o36hQa0DpORG8MOe01m8dyApefWst8gcoaxcctSptb2Rv83lP2bgaXRoFH3EdNvf7Dqbjald0D23Qe42zwRnjPFZjjdk3ZTWgXk7LqZfw+UcV/97pi9e4tngjDGmFMXD6KaNuIx2UVGH2kfFraRdmc35ZPul3PPXszy99l42p7bjgpaf8ewx93Btuxmkpqy1abpNuVnPkBcpachcVK0EJsc8TK2IAdDiKxsuZ7yeL57JBf/LJ8Uch8sJBYzt9jRt62xhwsrHaFCvu12EbLyaL+YTf80l3qCsHqPGtfdwVtP/cmqjHwmSAv6XcBKfxw8lMTvaZqMzVesZEpEgEbnM9WEZZ45ncYslZkczd9vFkP4NpHzkociM8S0i0lVEXhORT0TkFk/H40mON2RVgpgRdz0oXN9+BrF79zBu3nw7c2qMC/jbqBVvVNxjNOvaaw71GhXbm9WE97dcxdi/nub7PWdwYtQynoi5n+GtZ7Nn/zbrKTKlOmoxpKoFwH3VEEu5+XPCGTPwtEN3kS/2/Z7T2ZLWnoK9d0L+fo/EZYynichMEdknIqudlg8SkQ0iEici4wFUdZ2q3gxcBpzkiXi9SXFB1KlxI5Jyovhw6+V0jVzPoGZfk5WbawWRMS6gqgtV9cbIyEhPhxIQnIfSFTuYW58Pt17B2L+fZlniiZzT9Bue7DOOMxp/x9aEvVYUmSOU95qh70TkXhFpKSINih9ujawM/pxwihstjtcPKUHM3HQN5CfBPq+qS42pTrOAQY4LRCQYmA4MBroBI0WkW9G6ocCXwKLqDdM7RYaG8sC5g+nUuBE/JZzCH0l9uaTVJ3SoE2sFkTHGZ5XWW3Qwpz4zN13PxH8mEp/Rgqvavc9jvSfQpe46NickWlFkDilvMTQcGAMsBf4setiAWDcpabjcjoxWfL17ECTPgIwfPRSZMZ6jqksB567R44A4Vd2sqjnAbGBY0fafq+pg4IrqjdS7FfY+12TmputIym7ILZ1eJbxGGlm5uTapgjHGp5XUW7Q9ozVPrh3HtPW3ExKUy/juT3JD+zeJqJHC5oREOxFkylcMqWrbEh7t3B1cICtpuNyCHcM4kNsE9twIBVmeCcwY79Ic2OHwPB5oLiKniciLIvI6ZfQMiciNIrJcRJYnJCS4O1avUNz7rEGRTN84hrohKYzu8CZCAbH7EqxRYIzxeUcWRcLfB47hoZWPszD+fE6I+pUn+tzPqY2WkJ2bzR2zP+baWe9aT1GAKlcxJCJhIvKQiLxR9LyjiJzv3tDKjMdvrxkqVtJwuZyCWrwVdxXkbISkSR6MzhjvpqpLVPV2Vb1JVaeXsd0bqtpXVftGR0eXtpnfKc4ve3M6MnvrCGLqr2RQs69RVTtLaozxG85FUU5BLebtuIQJ/zxGfHoLrm0/iwd7TKZF2A5U1XqKAlR5h8m9DeQA/Yue7wQed0tE5eDP1ww5Kmm43JqD3flf4qlo0lOQ9beHIjPGa+wEWjo8b1G0rNwC4eRKSYoLoh/2nWnXDxlj/JpzUbQ7sxlT147njdjRNKq9j4k9J3JBi/kESx5Zubl2PVGAKW8x1F5VnwJyAVQ1g3/vfWXcaMzA0464GesHmy8jPa8u7L4eNM8zgRnjHf4AOopIWxGpCYwAPq/IDgLl5EpJCk+4NCrx+iEriIwx/saxKOrUuDHLkk7mgRVT+D3pOC5o+RmP9nqEdnU2AVgvUQApbzGUIyKhgAKISHsg221RmUNK6h3KyA/nnc2XQ/bfcOBlD0VmTPUSkY+AZUBnEYkXketVNQ+4FfgGWAd8rKprPBmnrxkz8LQSrx+ygsgY46+KZ9d8YfilNKrXljfibuL5dXcSGpzJQz0eZ0Trj6gZlG29RAGivMXQROBroKWIfAB8D4xzV1BHE2jDWkqaTOGPpL6sOhiDJjwEuTtKfqExfkRVR6pqU1UNUdUWqjqjaPkiVe2kqu1VdXJF9xto+cRZadcPAVYQGWP8mmNP0Yb0fjy4cjKL9w5kULNveLz3Q3StuxawXiJ/V97Z5L4FLgJGAR8BfVV1sRvjOlo8ATWspaTJFEB4Z/MV5OXnwd7bPRabMb4u0PJJSYpzzP/2D/r3+qGIWACbctsY4/eKc2Cz+i15b8vVPLFmPAUaxLjuT3FNu1nUCsqyk0N+rLyzyX2vqkmq+qWqfqGqiSLyvbuDM/8qabhcYnY083cMg7QFkPqZZwIzxviFwsbARXyw/SYSs6MY02k6kSEHAWzKbRPQRKSriLwmIp+IyC2ejse4h2Mv0bbMnkz45zG+2jWIUxv9yKTeD9sEM36szGJIRGqLSAMgSkTqi0iDokcbCu/vYapRScPlvtl9NvEZLSnYMwbyUz0TmDE+LNCHyTmKDA3l0Quu4PVNdxEanMltnV+ihuTalNvG74jITBHZJyKrnZYPEpENIhInIuMBVHWdqt4MXAac5Il4TfUp7iVq2aAZc7aNYOqa8QRRwAM9pnBJq7nk5mXadUR+5mg9QzcBfwJdiv5b/PgMsCv3q1lJw+XytQZvb7qGoPydkPiIB6MzxjfZMLnDRYaGcse5d/DWptF0iNjE1e3eBdTOiBp/MwsY5LhARIKB6cBgoBswUkS6Fa0bCnxJGTdxNv7DsZdoe1YPJqx8jJ/2ncL5zb/kkZ6P0iJsh11H5EfKLIZUdZqqtgXGqmo7VW1b9OgNvFk9IRpHJQ2X25TWgcV7B6IHpkHWXx6KzBjjLyJDQ0mpcS6fxw9hQKOfOLPJd4BNqGD8h6ouBfY7LT4OiFPVzaqaA8wGhhVt/7mqDgauqN5IjScVn4QmuC5vb76OF9bfQWRIMo/0fJSBjX8gKzfHcqIfKO9scqNKWLbMhXFUSKAPaylpuNzcbZeQnhcJe24CzfdMYMYYvzFm4Gl8tecy/trfh8vbfEjveisAK4iMX2sOOE7PGg80F5HTRORFEXmdUnqGRORGEVkuIssTEhKqI1ZTTYoLotohIaw40IeHVj7O+pQuXNPuXW7p+CpSkGw50ccd7ZqhJiJyLBAqIn1E5Jiix2lAWHUEWJJAH9ZS0nC5jPxw3tsyArKWw4FXPBidMb4l0E+ulCYyNJSpF1/MO1tvZVt6a/7T6RVah28FrCAygUVVl6jq7ap6k6pOL2WbN1S1r6r2jY6OLmkT48OK213toqJIzavLc+vuZu62S+jbcDmP9nqExjVjLSf6sKP1DJ0DPAO0AJ4Dni163A084N7QTFlKGi73W+JxrEnuiSY8CLk7PRSZMb4l0E+ulCUyNJRJF47k1bixpOZGcFeX54mqVXjW2woi44d2Ai0dnrcoWmbMYdcR1QqpxZe7zueJNfcTLPk81ONxjqv/neVEH3W0a4beUdWBwChVHejwGKqqn1ZTjKYUYwaedsS9h2Ztuor8/CzYd7enwjLG+JHI0FAeHHYtL8eNIyQol7u7PEdEjRTACiLjd/4AOopIWxGpCYwAPi/vi62XOTA4DpuLS+3Iw/9MYn1KF65r/zaXtXiLu+d8aDPN+Zjy3nR1noicJyL3icjDxQ93B2fKVlLvUEJ2IxbuPB9SP4b0bz0UmTHGn0SGhnLXebfyatw9NKyVxNhuTxNeIw0oLIhsmlnja0TkIwqvfe4sIvEicr2q5gG3At8A64CPVXVNefdpvcyBw7EgSs+rw3Pr7ubLnedyepPFjO82laSDcdw5Zy5TFn1ledEHlPemq68Bw4HbAAEuBVq7MS5TTiVNpvDlznPZm9WE/N3/gYIszwRmjPErkaGhjD7nfl6Nu4emobu5t+szhAZnHFq/OSHR/vE3PkNVR6pqU1UNUdUWqjqjaPkiVe2kqu1VdXJF9mk9Q4HFsSBSgpi7/TJe2XgLrcK3M7HXRFqHbWbj3n3We+4DyjubXH9VvRo4oKqPAicCndwXlimvkiZTyNMQ3tl8FcF5myBpqgejM8b7WQOm/CJDQ7n27Am8vulOWobt4J6uzxIWnH5ovaraP/4mYFnPUOBxLIgAfk86nsdWTyC/IJj7uz9Bn/p/2XBiH1DeYqj4G8wQkWZALtDUPSEdnTVeDlfScLm1yd35NfF4NGkq5MR6KDJjvJ81YComMjSUq86cxFubb6NN+Fbu7/EE9WoeOGwb+8ffGBMoHGeaExHiM1oyafXD7Mxszm2dX+KsJt9aTvRy5S2GvhCResDTwF/AVuAjN8V0VNZ4OVJJw+U+2jqS7IJg2HsrqHomMGOM34kMDWXkGVP4aNejRNVMZEKPx2gWevikW/aPvwk0dqI2cBXPNPf2qKuZNuIycohi6prx/LX/GK5o+yFXtHmf7Nxsy4leqrwTKDymqgdVdR6F1wp1UdUJ7g3NVERJw+WSc+vxybaLCidSSJ3rweiMMf6msIfoQUI7LKN+WAgP9phC98jVh21jkyuYQGInag382x4LCq7D9I1j+HrXOZzV9Dvu6DwNzU+1gsgLHe2mqxc5P4DzgDOK/t94kZKGy32/53S2pbehYO8dkJ/iociMMX6rdgxBrX+ldmhb7un6LBe1nIdQcNgmmxMSrQFgjAkYxQVRrZBazN42knc3X0Wv+v8wrvuT1ND9lg+9zNF6hj4BHgLOL3oMcXic797QTGU433tICWLWpquRvL2QaLOhG+PMhra4QM02BLf9jbw6VzG0xULu6/ZUidcRWS+RMSZQOE6u8MPeM3hxw+20DNvBA92nECZ7rCDyIkcrhi4CNgK9gC3AZFW9tuhxndujMxVWUu/QlvR2/LB3IAX7XyI1eZmHIjPGO9nQFhcJCqNmy3fIaPgG7etsZkrvBzi10RLrJTIBw06sGGeOBdGKA314eu1Y6tU8yIM9JlM/eJvlQi9RZjGkqgtUdQRwKrAJeFZEfhaRU6slOlMpJU2mMG/7xaTm1iEh9iqSM9JLfqExxlRRWPRoslv+yd6cjlzbfhYP9XicjhEbD9vGeomMP7ITK6YkjgXRxtTOTF0znhqSxwM9ptC05gYriLxAeWeTywKSgRSgDlDbbRGZKiv+4XVq3OjQsoz8cOZsG067Opv435/3ezA6Y4y/i6jbg7Z9VpDR8A0a1jrAgz2mcFeX5+hady3w78yWmxMSrSgyxvg9x4Joe0ZrHl/9EJn5oYzr/iTtwlZYQeRhR5tA4XQReQP4ExgITFPVGFX9plqiM5UWGRrKA+cOPqwg+iWxP+uTOzOg/kxS0rZ7MDpjjN8TISx6NNJ+I98nXk2b8K2M6/4UE3tO5OTon6gd9O8//FYUGWP8nWNBlJDdiMmrH2RfViPu6vI8ncP/sILIg47WM/QdcBzwM1ALuFpEXix+uD06U2WHD5kT3t1yNbWDstiy7npPhmWMCRCR4VGccfI70GEr7229gZCgXG7oMINpfe/gpo6vEVP/b0KCcgArioxvs2uGzNE4FkTJufV4cu04dmS05LbOL9Ej4hcriDxEtIybcYrINWW9WFXfcXlE5SAiQ4AhHTp0GB0bG+uJEHxKcmYmd86ZS/F3fUmruZzf/EvSGv+XOvXP9HB0xt+IyJ+q2tfTcVRU3759dfny5Z4Ow68lZ2Yy7bvvkazf6B/9C8c3/I06Ielk59dkXXJXVhyIYeXB3hzIaQBAu+go7jjjdCJDQz0cufEUX8wnlkvM0SRnZjJu3nyycnMJDc7g7i7P0S5iM2/E3sjKlFN48uILLe+5WFm5pMxiqJSdNVHVPS6JrIos4ZTflEVfsXHvPgBqBmUzpfcDZBeEUqfLGiLD6no4OuNPfLHxApZPqlNhUfQD25L20KXuemLqryCm/gqiaycCsD29JasO9mTlgd5sSmtPvtZABNpGWXEUaHwxn1guMeXhWBDVCsrizi4v0LnuBmZuuo7lB0+3gsjFXF0M/aWqx7gksiqyhFN+zr1DMfX/5s4u0/g+6XrOOOktD0dn/ImvNV6sp9lziouizYmJgNIsdBe966+kV71/6BgRS42gfDLyQlmT3J1/DvTin4O9SM6tZz1GAcTX8glY28SUn2NBVDMom9s7v0iPemt4Z/PVLNt/jhVELuTqYuhvVe3jksiqyBJOxTj2DgHc0fkFukauI6fVKupGdPRgZMaf+GLjBSyfeNLhRVGh2sGZdI9cQ696/9Cr/j/Ur3kQgNiUDixLPJHfk44jPT/Ceov8nC/mE8slpiIcC6IQyWFM5+nE1F/J25tG8duBs6wgchFXF0P/UdVXXBJZFVnCqRjHHxxAVK0EJvd+kDUpvWkf86P92IxL+GLjBSyfeIPiomhLUhKH/9uktAzbQUz9FRwX9Tstw+LJKwhmTXJ3ftp3Cn/tP4Y20Y2tKPJDvpRPrJfZVJZj+6yG5HJb55foXf8f3oq73obMuYhLiiERaQz0K3r6u6ruK2v76mCNl4pzHi53XrMvuLT1J8zZ/SjDBz7s4eiMP/ClxosjyyfepaTeomItwnZwYtQyToj6lYa19pOU3YAf9pzOj/tOtd4iP+OL+cRyiakM5x6iO7pMo1vkWt6MG83fyadaQVRFVS6GROQy4GlgCSDAKcBYVf3EhXFWmCWcynEcLhcseTzWawI1gvKo1XE9keENPByd8XW+2HgByyferLTCSCggpv4Kzmr6X7pFriOnIIRfEvrzxc7zScyOtmuL/IAv5hPLJaaynK8huqvL83Suu4FXN97CqtSTrCCqAlcUQyuBs4p7g0QkGvhOVXu7NNIKsoRTOc7D5brUXcf47k/y5a4LOPnED+2HZqrEFxsvYPnEF5TVW9Q8NJ4zm37HydE/Iyj/SziJL3aeT0J2IyuKfJgv5hPLJaYqnGeZu6frs7Srs5lXNv6Hvw/2pWOjaMYMPM3yWQWVlUuOdtPVQ9s5DYtLqsBrjZcpvumXiACwPqUrvyScyNlNvuCjn9/3cHTGGFOyyNBQHh5yHrOuvYZpIy6jXVTUoXU7M1vwzuZRjP37aRbvHUj/6F+Y2mc817WfwYHkjXYzV2OMT3C8MWt2QW2eW38329Jb859Or9C97j9s3LvPbs7qYuUtaL4WkW9EZJSIjAK+BBa5LyzjbpGhoXRsFH3o+extI8gtCOGUui+QnJHhwciMMeboigsj56LoYE59Pth6JWP/eprv95zBiVHLeLLPOC5u+Qm792/nzjlzuem9D5iy6CtrTBhjvJJjQZSVH8qz6+5hZ2Zzbuv8Eu3rxJGVm2sFkQtVZAKFi4GTip7+pKrz3RZVOVlXdNU4D5c7vfH3XN3uPd7adCuXnv6UdcGaSvHFYS1g+cQflDSMLqpWAhe1/JT+0ctIyY3gs/hhLNl7GvlaA8CG0Hk5X8wnlkuMqyRnZjJ98RJi9yUQUeMgD/aYTHhwOlPWPMCuzObUDgmx64jKyaVTa3sTSzhV5zi7nFDAhJ6P0aDmfmbsfIt7Bl/i6fCMD/LFxgtYPvEnJRVFrcO3Mrz1HLpFrmNPZmNmbxvBigMxFM4JZEWRt/KlfGJTaxt3KT55HRG0kwd7TKZAg5i8+kGScqKsICqnSl8zJCKpIpJSwiNVRFLcE66pTo7D5ZQg3t18NXVDUuhV+w3rfjUBQUSGiMgbycnJng7FuEhJQ+i2pbfhqbX38dy6u8jXYO7sMo17uj5L09BdAGxOSLRhJ6ZKVHWhqt4YGRnp6VCMnykeNpda0Jxn1t1LreBs7u32DBE1UmzInAuUWQypaoSq1i3hEaGqdV0djIhcICJvisgcETnb1fs3JRsz8DRqh4QAsDW9LYv3DuSMJt/x8lfP2Y/L+D1rwPgvx6KoU+NG1KoRwqrkGB7+ZxLvb7mC9nU28VivCYxs/SFhwelk5ebaRAvGGK9UXBAl5rbj+fV30aDmfu7u+hy1gzKtIKqiCs0IJyKNRKRV8aOcr5kpIvtEZLXT8kEiskFE4kRkPICqLlDV0cDNwPCKxGYqz3l2uXnbLyY1N4IRLWcyffEPHo7OGGOqJjI0lAfOHczrV13BC8MvpXXDJny35yzG/f0kPyWcwllN/8vUPuMZ0OhHhALrJTLGeKXi9lp8Vjde2fgfWoVv59bOLxMseVYQVUG5iiERGSoiscAW4EdgK/BVOd9jFjDIaX/BwHRgMNANGCki3Rw2eahovakmjsPlMvLDmb1tBO0jNtOcT+yHZYzxG469RdH12vHO5lE8uuoR9mQ24br2b/NIz0fpEBFrvUTGGK9UXBBtSO/H25uupUe9NVzT7h1ArSCqpPL2DD0GnABsVNW2wBnAr+V5oaouBfY7LT4OiFPVzaqaA8wGhkmhJ4GvVPWvcsZmXMRxuNyyxBNZl9yFi1vN5fHPZtkPyxjjVxyLor05HZmy5gFe3XgzdUNSeKjHZEZ3eIOIGinWS2SM8TrFBdHyg6ezYMcwBjT6iaHNPwewgqgSylsM5apqEhAkIkGquhioyuwuzYEdDs/ji5bdBpwJXCIiN5f0QhG5UUSWi8jyhISEKoRgnB0+XE54d8vV1A7KYlizD5i+eImnwzPGGJcrznvtoqL5LekExq+YyufxQzi+4W880ed+Tm20hOzcbGtcGGO8SnHu+nrvpfy87yQuajWf/lH/AwoLImu3lV95i6GDIlIHWAp8ICLTgHRXB6OqL6rqsap6s6q+Vso2b6hqX1XtGx0dXdImpgoch8vtzmzGV7sGc3Kj/xGStcQaAsYYv+TYSxQUXIdPd1zMhH8eIz6jBde2n8X93Z+gYY0tNmzOGONVCguii/hox42sTe7Kde1n0rXuWgBi9yVYriqn8hZDw4BM4C7ga2ATMKQK77sTaOnwvEXRsnKxqXDdy3G43OfxQ9md2YRr28/g4fkf2g/LGOO3/u0limJ3ZjOmrhnPW3HX0zR0N4/2eoRLWs0lPmmn9RIZY7xGZGgoUy66lDc338WerCbc1vklmofGo6qWq8qpXMWQqqarar6q5qnqO0U9OElVeN8/gI4i0lZEagIjgM/L+2KbCte9HIfL5WpN3oq7gQY199twOWOM33PsJaodUpOfE07h/hVP8Etif85v/iWP936INqH/WC+ROYKdqDWeEhkaysQLruT59feQXVCLu7s+R72QA3b9UDm5/aarIvIRsAzoLCLxInK9quYBtwLfAOuAj1V1TVU/jHEdx+Fym9I68O3uszm9yWJqZP1oPypjjN8rPilUOySEtLwIZm66nifWjEcRxnd/kivavG+9ROYwdqLWeFJkaCgN63Xh+XV3EV4jnTu7vEDNoGwriMqh3DddBTZV5qarqjpSVZuqaoiqtlDVGUXLF6lqJ1Vtr6qTKxK0nX2pHo7D5T7dcRF7MhtzbbsZPDz/I/tRGWP8nuOwOYANKV2YsPIx/rv7TM5q+h2Tej1Mi9prraFhjPEKYwaexr7cDry68RZahW9ndIc3EQqsIDqKitx0Vd0WRQXZ2Zfq4ThcLqegFjM2XU/DWkkMafah/aiMMQHh8GFzIeQU1OKDrVcydc04giWfB7pPYViz97j34w+Ysugry4vGGI9xvAfRx9suo1/D5Qxr8RlgU26XpSLFkAlAjsPlYlM78d2eMzmzyfe0C1th1w8ZYwKGcy/R+pSuTFj5GEv2nsbgZl8zocckUpNX2LVExhiPKs5VSxKHsHTfKVzQ8jOOa/gbYAVRaY52zdBFxQ+gnuPzomUmADgOl/tk+yXsymjKjR3eYHdSnJ0JNV5JRC4QkTdFZI6InO3peIx/cO4lyioI5d0t1/D8ujupX/MAE3tN5OTon9ickGANDmOMxxRPuf3xjuvZmNKRGzq8RZvwLYDdg6gkR+sZGuLw+NHp+fnuDa10ds1Q9XK8kDinoBavxt5CeI10ru8wg41799o/+qZaiMhMEdknIqudlg8SkQ0iEici4wFUdYGqjgZuBoZ7Il7jv4pzYqfGjRARVh6MYcI/j7E5rR03dJjBjR3egPwUy43GGI+JDA1l8kWX8ebmu0jJqcsdXaZRL+QAYPcgcna0CRSuLeNxXXUFWUJcds1QNXP8x39HRivmbBtOTP2VnNnkO+t2NdVlFjDIcYGIBAPTgcFAN2CkiHRz2OShovXGuFRkaCgPnDuYF4ZfSu2QEA7m1Oeptffx6fYLOSHqVyb2mkijkDjLjcYYj4kMDeWhYaN4ddO9hAZncnuXFwkJyrF7EDmxa4ZMuRX/49+pcSO+23MmKw70ZnjrObQK22bdrsbtVHUpsN9p8XFAnKpuVtUcYDYwTAo9CXylqn9Vd6wmcDheS6QE8fnOYTyx5n5CgnJ5qOfjHBO5xBodxhiPiQwN5fZz7+D1uJtpE76V69vPANROZDvwyWLIhsl5VuE1RDWZEXc9qbkR3Nr5ZcJrpFm3q/GE5sAOh+fxRctuA84ELhGRm0t7sYjcKCLLRWR5QkKCeyM1fsv5WqLY1E5M/GcicakduLHjm1zSYiZ3z/nQJlYwxnhEZGgo6SHnMG/7xZwQ9RuDm30FFF4/dOecuQF//bdPFkM2TM6zis+E5kpDXt54K/VrHuCWjq+C5ttZBuMVVPVFVT1WVW9W1dfK2O4NVe2rqn2jo6OrM0Tjhxyvr0zNq8sza+/lq12DOLPJ94zr9iRJB23YnDHGM8YMPI3vEy7gt8TjuLTVXLpHFl5+q6ps3LsvoHNTuYohEblURCKK/v8hEflURI5xb2jGmxX/o78lvQPvbbmKHvXWMLLNR2Tl5gT0D8pUu51AS4fnLYqWlZv1NBtXciyICghmzrYRvLLxFlqHb+PRXo/YTVqNMR5RPMPcB9tvYmdGc27p9CrRtfYdWh/IlzuUt2dogqqmisjJFA49mQG86r6wjC8ovgfR0n2n8u3uszi76X8Z1PRrG4dqqtMfQEcRaSsiNYERwOcV2YH1NBtXcyyIAH5POp5Jqx4mK78247tNpW+9HyxH+hCbqt/4i8jQUB67cCQLkx4F4PbOL1IzKPvQ+kC93KG8xVB+0X/PA95Q1S+Bmu4JyfiS4nsQfbR1JH8k9WVEmzmcGPWLFUTG5UTkI2AZ0FlE4kXkelXNA24FvgHWAR+r6hpPxmkMHHmT1p2ZLZi06mE2pHTmhg4zGNr0fcbPm2c50kNsqn4TqCJDQ/nP2dchzT6kedjOQxMqAAE7y1x5i6GdIvI6hUlgkYjUqsBrXc6GtXiP4n/wa4XU4o3YG1mX3IXRHd7khKhlZOXm2t3Yjcuo6khVbaqqIaraQlVnFC1fpKqdVLW9qk6u6H4tnxh3cZ5YISM/nOfW3833e07n3OZfcVO7Z3h4/oeWHz1jFjZVvwlg4Q2Gkl1/EsdH/X5oQgUgIE9ml7eguYzCM6/nqOpBoAEw1l1BHY0Na/EuxQVRcI1wnl9/FxtSOnNjhzc4KfpnADYnJAbcD8v4Dssnxt0ch83law3e23I1722+kp71V3Fvl4k8tfANy4/VzNVT9dvMlMYXhTZ+kHVpJx82oQIEXkFU3mKoKfClqsaKyGnApcDv7grK+J7if+yDguvw/Pq7WJfcldEd3mJYiwXYfPbGmEDnfB3R93vP5Ll1d9Og5n7GdZ3AS19Otl50z6v0VP02M6XxSSI06/opuzObc0vHV4mq9W8hH0gTKpS3GJoH5ItIB+ANCmdv+tBtURmf5FgQPbf+bn7adzIXtlzALR1fpXZwphVExpiA5lwQrUnuwWOrJpCRF8a4bk8SXfCF5UgvVN6p+o3xRZHh0dTt8BUiGrATKpS3GCooulD5IuAlVR1LYW+RMYcp/se+dcMmzNh0PXO3XULfhsuZ1OthOtSJteuIjNexa4ZMdXIuiPZkNeWx1RPYlNaeWzq9xsDozxg371PLj55Rpan6LZcYXxVRtwc0+5AWYfFc2/5tAm1ChfIWQ7kiMhK4GviiaFmIe0I6Oks43u3fi4aH833ChTyx+n4E5aGek7m+/VtEhhxkc0KiFUXGK9g1Q6a6ORdE6Xl1eHbtPfyWeBzDW3/MJS3etpnmPKNKU/VbLjG+LLzBMHLqP8yJUb9yVpP/HloeCKN6ylsMXQucCExW1S0i0hZ4z31hlc0Sjm8o/gc/PrsbE1Y+xpc7z+XEqGU81ec+rmjzPlG1EqwoMsYEJOept3O1Jq/F3sxXuwZxZpPvGd3uOe6b+z5TFn1ludENbKp+Y45Uu/HDbEg/gRFtZtO57vpDy/29IBJVLd+GhWdJOhU93aCquW6Lqpz69u2ry5cv93QY5iiSMzMZN28+Wbm5NK69h/Obf8GJUcsIkgLWp3Th18QT+OdgLw7m1EcARGgb1ZA7zjidyNBQT4dvKkhE/lTVvp6Oo6IsnxhPccyRAGc0+Y4r2nzAlrS2vLD+TnKlIU9efGFA5kNfyiciMgQY0qFDh9GxsbGeDseYSklO30Nm7DGEBqXzyKpHOZhT/9C62iEhPpuLysol5SqGimaQewfYCgiFY2qvKZqa0mOs8eI7kjMzmfbdD2xOTASgfs39nNroR06I+pUmoXsB2JnRjLXJ3dic1o5t6a3Zk9mENtGNrSjyMb7UeAFrwBjv4FwQHdPgT27u+BoHcurzzNp7SS1o7rONkKrwtXwC1jYxvi81+S9C4vsTn9GCqWvGk6f/XhnTqXEjHjh3sAejqxxXFEN/Aper6oai552Aj1T1WJdGWkGWcHyPc1EESquw7XSLXEv3emvoFLGRWsE5AOQUhBCf0YLt6a3YkdGSvJCeXHTiNUSGN/bcBzBH5YuNF7B8YjwvOTOT6YuXELsvAVWlfZ047uzyAgUaxNPrxpKY2y7gCiJfzCeWS4w/SE/8kPDEK/hhz0De3XLNoeUiwgvDL/W5POSKYugfVe11tGXVzRKO7zqyKCoURD5NQvfQOnwbrcO30Sp8O63CtlMnJP3QNvuyotmR0ZI0OtO388WE1zsTgu36MW/hi40XsHxivIdjL1Gz0J3c2/UZagVn8/y6u4jP7hZQBZEv5RPrZTb+JnvXPdRKeY634q7n54RTDi33xeFyriiG3gbygfeLFl0BBKvqdS6LshKs8eL7is+EbksqvBF4dl5eCVsp9WseoFXYdlqG76Bl2A5ahW+nce29BIlSoMKe7PY0bHQeteqeBWGnQ5Dv/ED9jS81XhxZPjHexLEgalgzkbHdnqZ+zQO8vPFWYtOP9bmGSGX5Yj6xXGL8huaRt+1sNONnHl/9INvS2xxa5WsFkSuKoVrAGODkokU/Aa+oanbpr3IfO/viv0rrMSpJzaBs2tXZTJe66+lSdz3tIzYREpRHdn5NtmQeQ6vW1xJW/0KoYXcDr06+1nixfGK8lWNBVDckmXu6Pkvz0J28EXcj/6Sc7FMNkcrytXwCVgwZP5OXQPK67uQWFDDxn4mk5UUcWuVL1w9VqRgSkWBgjap2cUdwVWEJx39VpCgqFiI5dKq7kWMa/EVM/RU0rLWfAhW2ZMbQtOXNhDUYAcF13Ri1Ad9svIDlE+OdHAui0OAM7uzyAh0jYnl389X8euBsvy+IfCmf2IkV46/SDv5MrV2nszGlI8+uu4cCggHfun7IFT1DnwG3qep2VwdXFdZ4CQyVKYxAaR2+jb4NlnN81G80qp1ATkEIKw/0ZnPOOQw6fiyRYXadkTv4UuPFkeUT460cC6KaQdn8p9MrxNRfydxtl/B9woV+XRD5Yj6xXGL8UUbC64Ql3cyXO89l7vbLDi33leFyriiGlgJ9gN+BQ1eyq+pQVwVZGZZwAlPFiyOlfZ1NnBi1jOOifqduSCopuRGsSTuDHt0mEBF5jFvjDTS+2HgByyfGuzkWRMGSxw0d3uLEqF9ZsGMYX++9lCcvvsjrGyOV4Yv5xHKJ8VfZ8aOplfYWL28Yw/L9/Q4t94WCyBXF0KklLVfVH6sYW5VYwjEVLYyCyKd7vTUMaLSUPvX/pkZQPnGpHVibcS6n9n2IyHC7vqiqfLHxApZPjPdzLIiEAq5t/zYDGv3Eop2D+Xz3FX5ZEPliPrFcYvxWQTbx/8TQMGQrj62awK7M5odWeXtBVOliSEQ6AI1V9X9Oy08GdqvqJpdGWkGWcIyzihRHETVSOCn6fwxotJRmYbvJzK/NurQBdOr8EHXqnXLU15uS+WLjBSyfGN/gXBBd2fZ9zmjyA//dfSaf7ryGqRdf7LWNkcrwpXxi1wyZQJCSGgdbjyU9L4xJqx4mMz/s0DpvnlChKsXQF8D9qrrKaXlPYIqqDnFppBVkjRdzNOUrjpQOdeIY0Hgpxzf8jVrBOezM6kj95mMJa3gVBNWutnj9gS81XsAaMMb3OBZEoIxoPZtBzb5hyd5TmbPjBr8qiHwtn4C1TYz/SzvwX0L3DGLlgd68tOE2lCDAuydUKCuXBB3ltY2dCyGAomVtXBCbMW4VGRrKw0POY9a11zBtxGW0i4oqYSshLq0jMzddzx1/TuO9zVdCQTphSTeSsa4x2bvugZyt1R26qSaqulBVb4yMtAk1jG+IDA3lyYsvpHZICCDM3jaCz+OHcFrjH7my9avcP+8TkjMzPR2mMcZP1al/FjkNnuSYBn9zXvMvDy1XVcbNm+9z+edoxVC9MtZ5X9lnTBmKC6PSiyLIyg/l+71n8uDKyTy55j7WHuxIjeQX0E3tyN12LqR9A1pQzZEbY8zhnAuiT3dczLztF3FS9C+MavMS93861+caJMYY3xHa6B5ywoZzUctP6RH5b79JVm4ud86Zy5RFX/lMDjpaMbRcREY7LxSRG4A/3ROSMe5V3t6idSndeHnjbdz71zMs3Hk+Gcn/g/hB5G/qBPufh/zkao/dGGOKHV4QwcKdQ5m9dTjHRf3BDW1f4MFPP/aZxogxxseIULPFDBJzWnNzp9eIqpVwaJWqsnHvPp/pJTpaMXQncK2ILBGRZ4sePwLXA3e4PbpSiMgQEXkjOdkao6ZqytNbdCCnAZ/uuJh7/nqW12JvYvN+gX13o3EtYe/dkLutmqM2xphCzgXR17sH897mKzmmwd/c1P4ZHvp0jk80RvyBtU1MwAkKJ7TtFwjKbZ1fomZQ9mGrs3Jzmb54iWdiq4DyTq09EOhR9HSNqv7g1qjKyS5SNK5W3tnoWodvZVDTrzku6ncEyAu/iJrR90FovzJfFwh88YJnsHxifNvhkyrAgEY/MqrdLNandOG1Tffy2IUjvfKi5qPxxXxiucQEmvT98wnbezG/JJ7Im3GjATm0zlsmVajKBAoAqOpiVX2p6OEVhZAx7lCeniKAbelteD3uZsb+9TTf7D6bvJQvYdtx5G05GVI/s+uKjDHVyrmHaOm+U3kr7ga61F3PmA5P8vD8D62HyBjjFuENLkSiJ3JS9C+c02zJYet8YVKFchVDxgSa8hZF+3MaMmfbCO7+6zk+3DqSgynrYecF5G/qDAdeh4KsaozaVIYNbTH+wrkg+iXxJF6PvYkOEXHc2nEqjyz4wKsbJMYYH9bwIQg/nxGtP6BjxOG3qcjKzfXqgsiKIWPK4FwUiUiJ22Xlh/Lt7nO476+neGXjLexILoC9N8PmdpD0LBSkVXPkprxsam3jT5wLot+STuDVjbfQNnwLt3ecwqML3vfaBokxxodJEDR7Dwlpwx1dXiEy5OBhq725ILJiyJhyKC6K3h51dZm9RQUE83vS8Uz8ZwJPrrmPLSnRkHAvxLWChImQn1S9gRtjAo5zQbR8fz9e3ngrLcN2cEenx3lo3kyfmvbWGOMjgutBi/mEh2RzW+dXCJa8w1Z764QKVgwZU0HlG0JXODX3oyvvZtKqCaxP6QxJj0Jca9h3L+TuqtaYjTGBxbkgWnGgDy9uuJ1mobu4r+tUdifFee1ZWmOMD6vVA2k6kw4RG7my7cdHrI7dl+B1eceKIWMqqbzXFW1Oa8/UVTczafVUcsKGFN6jaHNb2HMz5GyuxoiNMYHEuSBadbAXz6+/i0a19zG++1RqkWAFkQvZ9YfGFKk7HBrcw8DG33Jqk18PW+WNEypYMWRMFTkWRcWNjpJsTm3Cjd8N4sWtb5AdfjUkvw2bO8KuKyBrVamvM8aYyiouiDo1boSIsDa5O8+tv5uGtZK4v/sThMper2uY+Cq7/tAYB9FTIew0RrWbRevw7Yet8rbrh6wYMsZFihsdZfUSAfy1uwY3/fdkntv8Jtl1by+cintrL4gfBpm/VVO0xphAERkaygPnDuaF4ZdSOySEDSldeGbdvUSGJHN/9ycIl91e1TAxxvgBqQHN5iDBUdzVdTrhNQ6fSMqbCiIrhoxxofIOnQP4Z49yxw/9SGm+AaImQsbPsO0E2H4mpP8A5bghsjHGlJfjsLm41I48te4+6tRI4/4eTxARtNNrGibGGD9RoxE0n0dkyAH+0+l1hMPvwegtBZEVQ8a4QXmHzmXl5nL73O+Y9Gtfkpuvg+inIXsN7DgDtvWHtC+sKDLGuIxjQbQlrR1Prh1H7aAs7u/+BJHBO7yiYWKM8SOhxyFNptM9chWXtfnsiNXeMMOcFUPGuFF5h85tTkhk3PzvSA4bA+23QONXIG83xA+BrX0g5WPQ/GqK2hjjzxwLom3pbZi6djw1gvK4v/sT1K+xzQoiY4xr1bsBIkczuOlnHB+98ojVnp5hzoohY9ysvEPnsnJzuWP2x1z77sdM+l8rkpv9A01ngWbBruGwpRscfBs0t/qCDwA2A5QJRI4FUXxGS6auGY+g3N/9CaJCNltBZIxxrcYvQe1+3NzxLVrXSThsladnmPOaYkhE2onIDBH5xNOxGOMO5R06p6psTkjkjjnzmfRTFMlNlkOzj0HCYM91sKkDHJgOBdZQcQWbAcoEKseCaFdmc55Ycz/5Gsy4bk/SKMTuQ2SMcaGgWtB8HhJUm4ePmUFocNZhqz15/ZBbiyERmSki+0RktdPyQSKyQUTiRGQ8gKpuVtXr3RmPMd6gvEPnoGj43KefkxxyPrT5C1p8CSEtYO+tsKktJD0F+anVELUxxh85FkR7spoyZfUDZBfUYlz3J2lac4MVRMYY1wlpCc3mEJy7kTu6vQccfk20pwoid/cMzQIGOS4QkWBgOjAY6AaMFJFubo7DGK/i2EtUfP+P0hQPn5v05SKSgwdCq5+h5WKo1QsSxsGm1pAwEfL3V98HMMb4DceCKCG7EVPXjCc9L5yx3Z6mea11VhCVkw25NaYcwgdC9FN0qfM/hrX8+ojVniiI3FoMqepSwLmFdhwQV9QTlAPMBoa5Mw5jvJXj/T/KM8nCoaIo6Hho9S20/g3CBkDSo4VF0b77IG9PNUVvjPEXjgVRYnY0U9eMJyW3Lvd2e4ZWtVdbQVQONuTWmHJqcDdEDOeCFh/TL+rIm85X9wxznrhmqDmww+F5PNBcRBqKyGtAHxG5v7QXi8iNIrJcRJYnJCSUtpkxPqUi9yfanJD4b8Mk9DhosQDa/AN1hsD+Z2FTG9gzBnK3VUvsxhj/4FgQ7c9pyNQ14zmQXZ97uj5L29CVVhAZY1xDBJrORGofy386vU67uruP2KQ6Z5jzmgkUVDVJVW9W1faq+kQZ272hqn1VtW90dHR1hmiM21Xk/kR3zP6YSV98WZgsaveEZh9Cuw1Q9yo4+GbhRAu7r4XsDdX4CYwxvsyxIDqYW5+pa8ezL7sRd3V9ng5hf1lBZIxxjaAwaL4ACY7goV6vERV6eF6pzhnmPFEM7QRaOjxvUbSs3GxcrvF3Fbo/kWOyqNkBmr4J7TdB/f9AyhzY0hV2XgZZK9wfuDHG5zkWRCm5kTy5Zhy7M5tyR5dpdA7/wwoiY4xrhDSH5p8RVLCXqce/R0hQ3mGrq+v6IU8UQ38AHUWkrYjUBEYAn1dkBzYu1wSCit6f6FAvERTO2NJ4GrTfCg3GQfrXhTdv3XE+ZC6rng9gjPFZjgVRWl4ET629jx0ZLbmt80t0i/jVCiJjjGuE9oOms6iR/Qu3dpuDJ2aYc/fU2h8By4DOIhIvIterah5wK/ANsA74WFXXuDMOY3xZeYfOHZpgwbEoqtEIGj0B7bdD1GOQ9Sts6w/bB0L6d6Ba6v6MMYHNsSBKz6vD02vHsjW9DWM6TadP5I9WEBljXKPucGj4ML0j/sv5Lf57xOqs3FzunDOXKYu+ckvOcfdsciNVtamqhqhqC1WdUbR8kap2Kro+aHJF92vD5EwgqvTQOYDgehD1UGFPUaPnIGcj7DgLtp0AqZ+DFrg1dmOMb3IsiDLzw3hm7b1sTOnE6A5v0r/B10eegDHGmMqIegQiLuHilh/RN2r1EatVlbh9CW6ZZc5rJlCoCBsmZwJVpSdYKBZUBxrcBe02Q+PXID8Bdg6DrTGQ8hFovvs/hDHGpzgWRFkFoTy3/m5WHujN1e3e47xmX7A5IdGtZ22NMQFAgqDpO0itPozp9DptI/YesUmBqltmmfPJYsiYQFeRXqISGylBtaD+TdBuIzR9FzQPdl0Om7vAwRmgOW7+BMYYX+JYEOUW1OTljbfyS8KJXNr6Ey5t9TGqBWzcu8+GzhljKi8oDFp8hgTXYULMq/RuWuuIm9K7Y5Y5nyyGbJicMeWfYEFV2bh3X8k9RVIDIq+Ctquh+TwIqgt7boBN7WH/C1CQ7v4P4gYi0k5EZojIJ56OxRh/4VgQ5WsN3owbzfd7Tue85ou4pt07CAUeuXu8McaPhLSA5gsIyt/DXV1f5YXLhh1RELk6z/hkMWTD5Iz5V3mHzkEpkyxAYfd0xEXQZjm0+ApC2sG+u2BTa0icBPn73fwpjk5EZorIPhFZ7bR8kIhsEJE4ERkPoKqbVfV6z0RqjP86rFdagnlvy1UsjD+fgY2XcFPH1wmWPCuIjDFVE3ocNJ0JmUuJTL6Hjo2OPOHryjzjk8WQMeZIjo0U57MozkqcZAEK7wpdZxC0/hFa/Q9qnwiJjxQWRdken/RxFjDIcYGIBAPTgcFAN2CkiHSr/tCMCRzFJ2DeHnU100YM58s9I5mz7TJOiPqN2zu/SM2gbL8qiKyn2RgPqDsSGj4EyTO469jVJZ7sdVWesWLIGD9yeCOlkpMsFAvrDy0XQpt/oN7NULOrGyM/OlVdCjh3UR0HxBX1BOUAs4Fh1R6cMQGq+CTM4oRhvL1pFD3rreLurs9ROzjTqwsi62k2xgdEPQoRFxN64H6ePTfMbQWRTxZDds2QMUdXkUkWyiyKaveERk8XDqXzPs2BHQ7P44HmItJQRF4D+ojI/aW9WERuFJHlIrI8ISHB3bEa45eKc81vB87i9dib6FAnjnHdnqROjVRvLohmYT3Nxni3ohnmqNWb8MRreHpIl1ILoqpMue2VrZujsWuGjCmf8k6yAGUMnfNBqpqkqjcX3cvsiTK2e0NV+6pq3+jo6OoM0Ri/UlwQrUw5hZc23EbzsJ3c3/0J6tfc75UFkfU0G+MjgsKhxWcgYUQkXspTF5xSYkG0ff+Byr9FVeIzxviGKt+fyHvtBFo6PG9RtMwYU82KC6IN6f14Zu29NKi5nwe7T6ZR7b1eWRCVoNI9zdbLbIwbhbSEFgsgbyd1k67iyYvOO6wtEyRCqwb1K717K4aMCSAVGTrnAw0XgD+AjiLSVkRqAiOAzyuyAxt2a4zrFOeY7Vk9mLp2PLWCs3mw+2RahO3wlYLoCOXpabZeZmPcLPR4aDIDMn8kMmUcT150AZ0aN6J2SAgdGkUzZuBpld61FUPGBJjyDp3ztl4iEfkIWAZ0FpF4EbleVfOAW4FvgHXAx6paoWnvbNitMa5VXBDtzenIE2vuJ1+DGd99Ku3rxHl7QVSlnmY7sWKMm0VeAQ3vh4OvE5n9Ng+cO5jXrrycB84dTGRoaKV3K6rqwiirh4gMAYZ06NBhdGxsrKfDMcanJWdmMm7efLJyc8vcrl10FHeccfpRE46I/KmqfV0ZY3Xo27evLl++3NNhGOM3inNLnaBdjO32NJEhyby44XbWJnendkgIT158oUfziYi0Ab5Q1R5Fz2sAG4EzKCyC/gAur+gJFsslxriRFsDOiyDtC2j5NYSfWa6XlZVLfLJnyM7kGuM6FRk6V5XZWryVnc01xj2Kc0taQTOmrH6AhOxo7uryPMfU/7PKsz9Vlbt6mo0xbiZB0PQ9qNUVdl4KOVXvFPHJYsgY41rlnWChKrO1eCs7uWKM+xQXRNlEM3XNeLant+LS1nMJljyP5hNVHamqTVU1RFVbqOqMouWLVLVT0fVBkyuyTzuxYkw1CY6A5p+D1ID9z1V5d1YMGWMOOVovUVVmazHGBKbivJIv9Xlq7X08vXYsSojf5RM7sWJMNarZFlr/Dxq/VOVdWTFkjDmM8wQLIoKI0C46qkqztXgrO5trjPsVF0Sto1uRoU2qPPuTMcZQs1Nh71AVVX0PHuAwgYKnQzHGbxUXRf5OVRcCC/v27Tva07EY488iQ0N54NzBng7DbaxtYoxv8smeIeuKNsYYY4w3sbaJMb7JJ4shY4wxxhhjjKkqK4aMMQHNrhkyxriC5RJjfJMVQ8aYgGZDW4wxrmC5xBjfZMWQMcYYY4wxJiBZMWSMMcYYY4wJSKKqno6h0kQkAdjmsCgScB6se7Rlzusdn0cBiS4JtuQ4qrJ9aesrcwycn7vrGJQWS2W3LWt9RT+z83NfOQZlbeOpY9BaVaPLua3XqGQ+8YW/ofJs78p8Yjn1yOfe8rfgiznV5/JJOXNJScvtb8g3jkF5trec6n05tfRcoqp+8wDeqOgy5/VO65a7M7aqbF/a+socg7KOiSuPQUWPQ2WPQWU+s68eg6r+LXjqGPjCw5uPnzfnE8up3vu34K851dsf5f3bsr8h3zgGVTkOllO9M6f62zC5hZVY5ry+pO1doaL7Pdr2pa2vzDFwfu6uY1DRfVf2GJS27mjftS8eg7K28eZj4Au8+fh5cz6xnHrkc2/5W/DXnOrtyvu3ZX9DvnEMyrO95VQfyqk+PUzO3URkuar29XQcnmTHwI4B2DGoKjt+hew42DEAOwZVZcfPjkExOw6uOQb+1jPkam94OgAvYMfAjgHYMagqO36F7DjYMQA7BlVlx8+OQTE7Di44BtYzZIwxxhhjjAlI1jNkjDHGGGOMCUhWDBljjDHGGGMCkhVDxhhjjDHGmIBkxVAliEg7EZkhIp94OpbqJiLhIvKOiLwpIld4Oh5PCOTvv5iIXFD0NzBHRM72dDy+LFD/niyXFArU79+R5RPXCdS/J8sngfvdO6tMPgm4YkhEZorIPhFZ7bR8kIhsEJE4ERlf1j5UdbOqXu/eSKtPBY/JRcAnqjoaGFrtwbpJRY6Bv33/xSp4DBYU/Q3cDAz3RLzewPLJ4SyXFLJ8YvmkMiyfHM7yieWSYu7OJwFXDAGzgEGOC0QkGJgODAa6ASNFpJuI9BSRL5wejao/ZLebRTmPCdAC2FG0WX41xuhusyj/MfBXs6j4MXioaH2gmoXlE0ezsFwClk/A8kllzMLyiaNZWD6ZheUScHM+qeGaGH2Hqi4VkTZOi48D4lR1M4CIzAaGqeoTwPnVHGK1q8gxAeIpTDor8KNiuoLHYG01h1ctKnIMRGQdMBX4SlX/qt5IvYflk8NZLilk+cTySWVYPjmc5RPLJcXcnU/85g+miprz7xkFKPxRNS9tYxFpKCKvAX1E5H53B+chpR2TT4GLReRVYKEnAqtGJR6DAPn+i5X2d3AbcCZwiYjc7InAvJjlk8NZLilk+cTySWVYPjmc5RPLJcVclk8CrmfIFVQ1icKxiAFHVdOBaz0dhycF8vdfTFVfBF70dBz+IFD/niyXFArU79+R5RPXCdS/J8sngfvdO6tMPrGeoUI7gZYOz1sULQtkdkzsGIAdg8qwY3Y4Ox6F7DjYMagMO2aHs+Nhx6CYy46DFUOF/gA6ikhbEakJjAA+93BMnmbHxI4B2DGoDDtmh7PjUciOgx2DyrBjdjg7HnYMirnsOARcMSQiHwHLgM4iEi8i16tqHnAr8A2wDvhYVdd4Ms7qZMfEjgHYMagMO2aHs+NRyI6DHYPKsGN2ODsedgyKufs4iKq6LlpjjDHGGGOM8REB1zNkjDHGGGOMMWDFkDHGGGOMMSZAWTFkjDHGGGOMCUhWDBljjDHGGGMCkhVDxhhjjDHGmIBkxZAxxhhjjDEmIFkxZMpNRNqIyOpybNdURL4o+v9RIvJyGduOF5ErRGSiiKiIdHBYd2fRsr6ViDVaRL6u6OuMMe5nucQY4yqWT0xVWTFk3OFu4M1ybnsO8G3R/6+i8A7CxS4FKnUDLVVNAHaLyEmVeb0xxitYLjHGuIrlE1MiK4ZMpYhIOxH5W0T6lbD6YsDxzEczEflaRGJF5CmHfdQFahYlB4AFwLCide2BZCDRYfs0EXleRNaIyPciEl20vIOIfCciK0Xkr6LXFu/vCtd8YmOMO1guMca4iuUTUxlWDJkKE5HOwDxglKr+4bSuLXBAVbMdFscAw4GewHARaVm0/Ezge4ftUoAdItKDwrMwc5zeOhxYrqrdgR+BR4qWfwBMV9XeQH9gd9Hy5cAplf2cxhj3slxijHEVyyemsqwYMhUVDXwGXKGqK0tY3xRIcFr2vaomq2oWsBZoXbR8EPCV07azKUw2FwDzndYV8G8Seh84WUQigOaqOh9AVbNUNaNom31Aswp8NmNM9bFcYoxxFcsnptKsGDIVlQxsB04uZX0mUNtpmeOZmHygRtH/Hwf87rTtF8BVwHZVTTlKLHqU9bWL4jHGeB/LJcYYV7F8YirNiiFTUTnAhcDVInJ5Ces3Am2OthMR6Q6sV9V8x+VFZ07GAZNLeFkQcEnR/18O/KyqqUC8iFxQtN9aIhJWtE0n4KgzzBhjPMJyiTHGVSyfmEqzYshUmKqmA+cDd4nI0BLWbXKchrIUgzn8QkbHfcxW1b9KWJUOHFc0hebpwKSi5VcBt4vIP8AvQJOi5QOBL8vxkYwxHmC5xBjjKpZPTGWJ6tF684ypGBG5EDhWVR8qY5v/Aler6u7StinhNWmqWqcC2y8FhqnqgfK+xhjjPSyXGGNcxfKJKU2No29iTMWo6nwRaXiUbc5yZwxFU1s+Z8nGGN9lucQY4yqWT0xprGfIGGOMMcYYE5DsmiFjjDHGGGNMQLJiyBhjjDHGGBOQrBgyxhhjjDHGBCQrhowxxhhjjDEByYohY4wxxhhjTECyYsgYY4wxxhgTkKwYMsYYY4wxxgQkK4aMMcYYY4wxAcmKIWOMMcYYY0xAsmLIGGOMMcYYE5CsGDLGGGOMMcYEJCuGjDHGGGOMMQHJiiFjjDHGGGNMQLJiyBhjjDHGGBOQrBgyxhhjjDHGBCQrhowxxhhjjDEByYohY4wxxhhjTECyYsgYY4wxxhgTkKwYMsYYY4wxxgQkK4aMMcYYY4wxAcmKIWOMMcYYY0xAsmLIGGOMMcYYE5CsGDLGGGOMMcYEJCuGjDHGGGOMMQHJiiFjjDHGGGNMQLJiyBhjjDHGGBOQrBgyh4hIpIj8LiJpItKjaNlxIrJMRJaKyEciEuL0mjYikiAiS4oe0Z6J/lA8JX2GxiLyi4j8KCI/iEhTT8ZoTCCozG/RF/KJw7qRIpLgqdiMCRSV+R36Qi7xthgDmRVDxlEGcB7wicOyHcDpqjoA2AoMK+F1P6rqaUUPTzcOSvoMicDJqnoq8C5wvScCMybAVPa36O35BBEJBi6lMD8aY9yrsr9Dr88leFeMAcuKIXOIquY6/xhVdbeqZhY9zQEKSnjpSSLyk4hMERFxe6BlKOUz5KtqcdwRwJrqj8yYwFKF36JX55MiI4G5lJwPjTEuVIXfoS/kEq+JMZBZMeSHRORWEVkuItkiMstpXQMRmS8i6SKyTUQuL+c+WwNnAwudVu0GOgADgEbARVX/BK7/DCISIyK/AbcCfzksry8iKiLbnLZvISIZIrLfFZ/HGF9VXb/FIl6fT4rORl8GzClhneUTY0pRXb/DIl6fS8qK0XJJ9bJiyD/tAh4HZpawbjqFPTyNgSuAV0Wke1k7E5G6wHvAKFXNdVynqtmqmq6qCnwK9HZB/ODiz6CqK1T1eGACcL/DqhhgJ1BfRCIclk8B4oGVlf0AxviJ6vot+ko+uRL42KGHy1EMlk+MKU11/Q59IpccJcYYLJdUGyuG/JCqfqqqC4Akx+UiEg5cDExQ1TRV/Rn4HLiqtH2JSA1gNvCoqm4oYb3jj/QUIK7qn8Dln6Gmw9NkCsfuFosB/qZwuE73ou2PAfoD/ytaZ0zAqsbfok/kE6AbcLWIfA10FJEXHdbFYPnEmBJV4+/QJ3LJUWKMwXJJtanh6QBMteoE5KnqRodlK4FTi5+IyCIKf4SdReR1IB84HpggIhOAV1V1jog0AW4BfhWRxyls1Gyh8Gyvt32GtSLyTNFnyQKuc3htH2AFhV3UPYBfgWcpPGN9L4VneowxR3LZb9GX8omqjnNYt1xVb3d4reUTYyrOZb9DX8olwN4yYrRcUo2sGAosdYAUp2XJFF7IDICqnlvC695zXqCqe4BHip5+5aoAy6Gyn2FAKfuLAT4DmgDdRWQoUAuYD7yDnX0xpjQu+y36YD4pXtfXaVEMlk+MqSiX/Q59MJeUFmMMlkuqjQ2TCyxpQF2nZXWBVHe+qRTOn6+lPH6u4O5c9hlEpBbQlcKzL/9QmHyeBO6m8CxPELCuovs1JkBYPjk8LssnxlSO5ZLD47JcUs2sGAosG4EaItLRYVlv3DzVdNH8+VLK4+QK7s6Vn6EHhd3Tm4FVwGnASlX9lcIu6tWqmgcgIseKyOcisrDo0a8S72eMP7F8cjjLJ8ZUjuWSw1kuqWY2TM4PFU16UAMIBoJFpDaFY1nTReRTYJKI3EDh2YZhFF6Q51Wq6TP0Af4pmsnloIgMBFYXrYuh8KwMIhIKPABcrqppRRdKviMi16hqemU/ozG+wPJJuVk+MaYMlkvKzXJJNbOeIf/0EJAJjKdw+snMomUA/wFCgX3AR8AtquqNNyGtjs8QQ1FSAVDVJaqaWPS0j8O6jhTeJTpNRNYXJZnFQOdKvKcxvsbySfnEYPnEmLJYLimfGCyXVCspLDyNMaUpOvvyAXC149kXwM6+GGMqxPKJMcYVLJe4jhVDxpSDiBxL4Qw1UrRokqr+4cGQjDE+yvKJMcYVLJe4hhVDxhhjjDHGmIBk1wwZY4wxxhhjApIVQ8YYY4wxxpiAZMWQMcYYY4wxJiBZMWSMMcYYY4wJSD5909WoqCht06aNp8Mwxjj4888/E1U12tNxVJTlE2O8jy/lExEZAgyJiIgY3alTJ0+HY4xxUFYu8eliqE2bNixfvtzTYRhjHIjINk/HUBmWT4zxPr6UT1R1IbCwb9++oy2XGONdysolNkzOGGOMMcYYE5CsGDLGGGOMMcYEJCuGjDHGGGOqSESGiMgbycnJng7FGFMBXnXNkIiEAz8CE1X1C0/HY1wjNzeX+Ph4srKyPB2KcaHatWvTokULQkJCPB2KCSCWT/yTP+QTx2uGPB2LOTrLJf6pMrnErcWQiMwEzgf2qWoPh+WDgGlAMPCWqk4tWjUO+NidMZnqFx8fT0REBG3atEFEPB2OcQFVJSkpifj4eNq2bevpcEwAsXzifyyfGE+wXOJ/KptL3D1MbhYwyHGBiAQD04HBQDdgpIh0E5GzgLXAPjfHZKpZVlYWDRs2tGTjR0SEhg0b+sUZNRva4lssn/gff8onxndYLvE/lc0lbu0ZUtWlItLGafFxQJyqbgYQkdnAMKAOEE5hgZQpIotUtaAq75+cmckri7+nhSxg2f4B5BcE07phA8YMPI3I0NCq7NpUkCUb/+Mv32l5h7YkZ2by/o/vkp21kVUHe9M2qiF3nHG65RIP8Je/PfMvf/hOi+8z1KFDh6Num5yZyZe/PMk/CWHszWpi+cRD/OHvzhyuMt+pJyZQaA7scHgeDzRX1QdV9U7gQ+DN0gohEblRRJaLyPKEhIQy32j64iVE5H7LVW1n8GDX+2kbtoq4fQlMX7zENZ/EmAqYMmWKy/Z18OBBXnnllQq/buLEiTzzzDNHLE9ISOD444+nT58+/PTTT5x77rkcPHiw0u/jj6YvXkL30I+4u8tz3Nn5WTLT/mHcvPkkZ2Z6OjQTgCyfeB9VXaiqN0ZGRh5121cWf89ZDaczpfd4bmj/OmmpayyfGI+wXOKFs8mp6qyyJk9Q1TdUta+q9o2OLvum1Nv3H2D5/mN5Yf0d1AzKYXz3J7mizTtsS4y3hBOgVJWCgip1OFZaaQmnMjG5OhF8//339OzZk7///ptTTjmFRYsWUa9ePb9vvFTE9v0HeG/LVczeOpyOEbE81msCZzb6lFcWf+/p0IyHWD4pmeWTo9u2P4VJqx7mm93n0LfBcib3fpDzmnzEhPkfWfskAFkuKVl15RJPFEM7gZYOz1sULXO5Vg3qEyTCigN9eGDlFL7aNYgzmvzAwz0m8vyXL1vCCRBbt26lc+fOXH311fTo0YMdO3bw9NNP069fP3r16sUjjzxyaNt3332XXr160bt3b6666qpDrz/99NPp1asXZ5xxBtu3bwdg1KhR3H777fTv35927drxySefALB7924GDBhATEwMPXr04KeffmL8+PFkZmYSExPDFVdcUWJMderUORTHJ598wqhRowDYu3cvF154Ib1796Z379788ssvjB8/nk2bNhETE8PYsWMBSv1MkydPplOnTpx88sls2LDhiOOzYsUK7rvvPj777DNiYmLIzMykTZs2JCYmlvg+gapVg/rkaw2+3j2YcX8/yZ/7j+WSVvO4LPpOUlJjPR2eqSaWTyyfuEKrBvVJzavLnG0juO/vp/gt8XiGtPiCCd3G8erXT1v7JABYLvGiXKKqbn0AbYDVDs9rAJuBtkBNYCXQvYL7HAK80aFDBy3LwYwMnfzlIr3x3ff1mpmz9JqZs/SpeffqwZV1NW1VmD41/2E9mJFR5j5M1a1du9aj779lyxYVEV22bJmqqn7zzTc6evRoLSgo0Pz8fD3vvPP0xx9/1NWrV2vHjh01ISFBVVWTkpJUVfX888/XWbNmqarqjBkzdNiwYaqqes011+gll1yi+fn5umbNGm3fvr2qqj7zzDP6+OOPq6pqXl6epqSkqKpqeHh4qTE5r587d65ec801qqp62WWX6fPPP39ofwcPHtQtW7Zo9+7dD21f2mdavny59ujRQ9PT0zU5OVnbt2+vTz/99BHH6O2339YxY8Ycet66dWtNSEg44n2clfTdAsvVzXnFHY9jjz221M+pWphPHv38i0O55JqZs/SVz27WjFW19cDKepp64KcyX29cw/KJ5RNvfZS3baJacj6ZPPd+Tfi7oeauCda5316uB9PTj7ofU3mWSyyXFD/cPbX2R8BpQJSIxAOPqOoMEbkV+IbCqbVnquqaiuxXy3nBc2RoKA+cOxiAKYu+YuPefaxJ7sFjqydwT9dnubPTFN74Lp0rz3zMLlqsLnvvhKwVrt1n7Rho/EKZm7Ru3ZoTTjgBgG+//ZZvv/2WPn36AJCWlkZsbCwrV67k0ksvJSoqCoAGDRoAsGzZMj799FMArrrqKu67775D+73gggsICgqiW7du7N27F4B+/fpx3XXXkZubywUXXEBMTMxRYyrLDz/8wLvvvgtAcHAwkZGRHDhw4LBtSvtMqampXHjhhYSFhQEwdOjQo76fKVlkaCgPDzmP5MxM7pwzF1Xlt6QTiM9owV1dnids5xmkFXxKnQbneTrUwGH5pMSYymL5xH3K2zaBw/PJuHnzycrNZWNqZx7+ZxLXtZ/JJS0/ZPEfiRzT71Miw8KrIfoAZ7mkxJjK4k+5xK3D5FR1pKo2VdUQVW2hqjOKli9S1U6q2l5VJ7szhmJjBp5G7aIbMCVmRzN59YPsyGjJ6PYv8tkv06sjBONB4eH//mOiqtx///2sWLGCFStWEBcXx/XXX1+p/daqVeuw/QIMGDCApUuX0rx5c0aNGnUoWZQVExw+A0pFp4V05WcyZYsMDaVjo3+vV9yZ2YJJqx9mb1YjQnZfxLvfP2NDXPyc5RPjKpGhoTx58YWH2icZ+eFM3ziGr3YNYmDjb9nw91kkZ6R6OErjLpZLvIPXTaBQHpW5L4hzwknLi+D5dXexP7sBFzWeSGryX+4K1zhq/AK0XuLax1HOvDg755xzmDlzJmlpaQDs3LmTffv2cfrppzN37lySkpIA2L9/PwD9+/dn9uzZAHzwwQeccsopZe5/27ZtNG7cmNGjR3PDDTfw11+Ff1shISHk5uaW+rrGjRuzbt06CgoKmD9//qHlZ5xxBq+++ioA+fn5JCcnExERQWrqv/9AlvaZBgwYwIIFC8jMzCQ1NZWFCxdW6Fg5v48p5HhyBSAlN5Kn143lQE59Lmn8MC8uesEKoupg+aTU11k+8R3O7RMliDnbhjN32yUc13AZq/8aQnJGhoej9HOWS0p9XSDkEp8shrQC01c6ck44qXl1eWbdveQV1CBzy7kkp+92R7jGy5x99tlcfvnlnHjiifTs2ZNLLrmE1NRUunfvzoMPPsipp55K7969ufvuuwF46aWXePvtt+nVqxfvvfce06ZNK3P/S5YsoXfv3vTp04c5c+Zwxx13AHDjjTfSq1cvrrjiihJfN3XqVM4//3z69+9P06ZNDy2fNm0aixcvpmfPnhx77LGsXbuWhg0bctJJJ9GjRw/Gjh1b6mc65phjGD58OL1792bw4MH069evQsfK+X1MIedcAoUF0VNr7yMrvza3tH+WSZ+9awVRALB8Un6WT0p3ZE4Rvtx1Pgt2DOOkqB/57ffLLJ/4Ocsl5efqXCLF3We+qG/fvrp8+fIKv85xzD9Ah4hYxnebyurkPrTt/SORRWMYjWusW7eOrl27ejoM4wYlfbci8qeq9vVQSJVWmXySnJnJ9MVLiN2XcCiftA3fzAM9phCX2oHPkp5i/LlD3BFuwLJ84r/8JZ9Utm0CHHYNUSHlqrbvcUaTH/g0fgRnnDTTrnF2Ecsl/quiucQne4YqM0zOkfOY/7jUjny87TJi6i9n+d+3uSpMY4yfK56k5YXhlx46o7slvR0zN11H18j1HBv6kp3NNcaUW0k9RO9vuZJfE4/nohaz+ezHOyynGONiPlkMVXaYnCPnMf/f7jmbP5L6clqDWaQdXFL1II0xAcO5AbMssT9f7zqHs5r+l7mLx1rjxZgAUNUTtcVKuobozbjRrDrYgytbv8U7347j2lnvMumLLy23GOMCPlkMuUJJZ1/e3nQt+7MbkL3tUpLTdnk0PmNM1YhIuIgsF5Hzq+P9inNK8cw7c7dfyoaUTlzV+k2mffmiNVqM8XOuOFFbzLmNkq81eGnDbWxOa8ctHV+lR+RKNickMm7efMstxlRRwBZDcGTjJSM/nFdi/0NkyAE2rbrAZm8xxouIyEwR2Sciq52WDxKRDSISJyLjHVaNAz6uzhgdh+Dmaw1e2fgfMvNDubH98zyy4ANrtBhjys25IMopqMXz6+9iZ0Zz7ug8jeMa/kZWbq4VRMZUkU8WQ67qioYjrx/aktaOT7ZfwjH1/2DZXzbbjTFeZBYwyHGBiAQD04HBQDdgpIh0E5GzgLXAvuoO0nEIbnJuPaZvHENUrUSua/Mi93861xotxphyKy6IOjVuhIiQnleHJ9eOY1Nae27u+BrnN19Idm42d8z+2IbNGVNJPlkMubIrGo68fuib3eew8kAvzmzwOmkH/uuS9zDGVI2qLgX2Oy0+DohT1c2qmgPMBoYBpwEnAJcDo0WkxFwnIjcWDaVbnpCQ4JI4nc/mxqZ24t0tV9Or/ioub/kG4+Z9ag0WY0y5OU7U0i4qisz8MJ5ddw+/Jx3HJa3mMa77k0TVSrBhc8ZUkk8WQ65W0sWKr8feREJ2NOy8iNSU1UfZg/ElEydO5Jlnnil1/YIFC1i7dm01RmSqoDmww+F5PNBcVR9U1TuBD4E3VbWgpBer6huq2ldV+0ZHR5e0SaU455Sl+07l0+0XcnKj/3FR83eYvvgHl72X8SzLJ6a6RIaG8vCQ85g24jKCguvwWuzNvBE7mtbh25jc+0EGNf2KnNwsK4h8mOUTz7BiqEhJ1w89v/4uUCVj81mkpMZ6OEJTXSzZ+A9VnaWqX3jivZ0Los93DuWbXWdzdtP/cmbkJJIzDngiLFPNLJ8YV/s3t9Tkl8STeGjF46xN7saINnOY2GsijWvGWkHkpyyfuIdPFkOuvGbIkfP1Q/uyGvPC+jupW+MgBVtPhpw4l76fqT6TJ0+mU6dOnHzyyWzYsAGAN998k379+tG7d28uvvhiMjIy+OWXX/j8888ZO3YsMTExbNq0qcTtjNfYCbR0eN6iaFm5uSufgHNBJHy0bSSztw7nuIa/k7j2eFJSN7v8PY37WT4xnlacW9pFRZGUE8W0DXfw4obbqFMjjQk9HuO4+t/ZdUQ+wvKJ5/lkMeTqa4YcOV8/FJfWkalrxxNMJgVbT4LMyt1V2njOn3/+yezZs1mxYgWLFi3ijz/+AOCiiy7ijz/+YOXKlXTt2pUZM2bQv39/hg4dytNPP82KFSto3759idsZr/EH0FFE2opITWAE8HlFduDOfALOvc7C17sHM33Df2gRuo2CLcfafc18jOUTUxp3nlgpieOwudohNflr/7FM+Ocx1qV05br2b3NGk+/sOiIvZ/nEO/hkMeROR95/CLalt2HKmvvZn6no9gGQusBzAQaA5MxMpiz6ipvf/5Api76qchL/6aefuPDCCwkLC6Nu3boMHToUgNWrV3PKKafQs2dPPvjgA9asWVPi68u7nXEvEfkIWAZ0FpF4EbleVfOAW4FvgHXAx6rqdV+Qc6/zH/uP47HVE8gpCKH2rjPJ2PeyB6Pzb5ZPTHVx94mV0ji2W9Lz6vDC+jv5c/8xXNX2fc5q8q1Nv+0irs4lYPnEW1gxVALn64cAdmc2Y9Kqh9iS2gzdeREkPQOqHozSf01fvIS4fQlk5eYSty+B6YuXuOV9Ro0axcsvv8yqVat45JFHyMrKqtJ2xr1UdaSqNlXVEFVtoaozipYvUtVOqtpeVSdXdL/VdTbXudc5PqMlj656hLXJ3QjbfxuZe55w6/sHKssnJhA4FkTF9zj7I6kvV7T9kOMb/moFkQtUVy4ByyfVzYqhUjifyQVIyY3kiTXj+Gv/cZAwFpImeSg6/7Z9/wEKigrNAlW276/aheYDBgxgwYIFZGZmkpqaysKFCwFITU2ladOm5Obm8sEHHxzaPiIigtTU1EPPS9vO+IfqOptbUq9zel4dpm24g98SjyP04ANkJLzl1hgCkeUTEygcryPK1xq8HnsTG1I6cUOHt+gUsYGs3Fy7jqgKXJ1LwPKJt7BiqAzOZ3IBcgtq8vKGm/glcQAkToSDMz0Smz9r1aA+QUW9ckEitGpQv0r7O+aYYxg+fDi9e/dm8ODB9OvXD4DHHnuM448/npNOOokuXboc2n7EiBH8v737Do+i7Bo4/DtJNsmShA2kQAidEDqIYi8viAVQLChN7AULotgRQQVB7IiKYkGxAiriqwjqJ/raC6h0pPeaBBJKevJ8fySLm5CySbbvua9rL92ZyeRkkj08Z+YpTz/9NN27d2fjxo2VHqdUTVVUEBWZMF7bMJzVWR0IT7uFQ1m/eTHCwKP5RAUTx3FEYWH1eGHtHaTnxXNH+xdoHLkbQMcR1ZKrcwloPvEVYvywq5eI9Af6p6Sk3LR+vXunvM7KyeGBufPILSgosz2EIsZ2e4nWUaugxW8Q2d2tcfizNWvW0KFDB6ePz8rJYdp3/2Pb/gM0b9iAEb16YrNa3RegqrWKfrci8qcxpoeXQqoxT+YTu4rySlTYYSZ2G0tuUT3qpa7AFtXQI7H4G80ngSsQ8glAjx49zJIl3p9syZ5nYkJ2MrbzRAqKLTyxejTpeSW9XiItFp687NKg/TxoLglcNc0lflkM2Xkq4VRWEEVbjvDCyY8REpYILReDhLs9Fn9U04Sj/EegNF7A8w2YivJKJ9tK7uv4DN/tPY/jT/pU/6GtgOaTwBUo+cRXiiH4N880Cl/PfR2fJr8onBfXjWTz4dZHj2mdEM+dvc8OunyjuSRw1TSXaDc5J1TUtQXgcEEUL64eDHnLyd0z0UvRKaX8UUV5ZVVWZ77efS69Gn3NF79N8WJ0SqlAYM8zodYePLFqNEUmlIc6TWJAs7lYJB8o6TZ35+wPuW7mOzqeSAUlLYacVNEMcwB/7+/O7+knY8mcDHk6paFSynkVFUQfbRvI7pzGnNtgCllH0rwYnVIqENjHEd130T1MXjOJ39JP4aKmnzOh28O0q//P0eOMMTqeSAUlLYZqwD7DXEi5gui9zcPILoykcNfNOt12Jfy5O6aqWKD8Tj29UGJ55QuiguJwZmy8gbiIDP5acqU2SioQKH976l/6O3U/m9XKI5dcxXvbbuPp1fcSKkU82OkJrmv9JpEh/+aZYJp1Tv/uAk9tfqdaDNXQiF49SUlMKPOE6FBhfT7aNpCwvJ/JTtfVf8uLjIwkIyNDk04AMcaQkZFBZGSkt0OpM28tlOio/JPnDYfa8s2ec+jV6Gve/PqxgG+Q1ITmk8ATSPnE19lzTY6lJ+OWT+KLnf04M/FHxnR+nIbhGWWODfSnRJpLAk9tc4lOoFBLWTk5jJrz0dEPkVDMQ50nkWTNIKrDZgiN9UpcvqigoIAdO3boYmABJjIykqZNm2IpN5bOHwc8g28Men58wULW7d0HQHhIHo90GU902GHGrxxPfGw7nb0IzSeBytfziYhEAd8Djxpj5ld1rC/kEmdl5eQw/5enubTRE+QXhzN17Z1lJlewC8RJFjSXBKba5BK/LIa8MRVuRRwbLgDN623l0a6PUhhzLeFNdf0hFZx8pfFSU77QgCk/w1yydQdju0zkQF4Dnlw9hkYN2zCmX1+vxqiUJ7krn4jIm8CFwD5jTGeH7X2AqUAo8IYx5onS7ROAw8DqQCqG7A5l/Unelr7Ut2Ty+vqbWLz/pAqPC8SiSAWHgJtNzhe6tcCxi7Juy27Bl7v6EH74LY5kzPVeYEopp3l7zJCj8uOHduY0Zcqau4iLyODuDk+zM2NLwHZZUcrDZgJ9HDeISCgwDegLdASGikhHETkXWA3sK3+SQBFjO4HwNkvYm5fCiHYvc13rN4/pNgf/zjwXDOOJVPDwy2LIV1Q0w9y87Zey7UgzQvderbPLKeUHfOXmip09r6Q2SkREWHeoHS+uHUmydScPdJzMxP/O1EaIUnVkjPkB2F9u80nABmPMJmNMPjAbuBjoCZwCXAHcJCIB2XaqH92cZt3+Ii9mJKcl/MKT3R9gWMv3sFkyjzlWiyIVSALyA+1J9hnm7ApMOM//M4rcQgvF2/pB4V4vRqeU8kc2q5Ux/fry/OCBiAgrs7rw/D+jaBS5l7vbTWDyZ29oA0Qp10sGtju83wEkG2MeMsaMAj4AXjfGFJf/QhEZLiJLRGRJWpofT4kfEklE8gvkNFvFikNnc3bjb3mq+/0MaDaX8JC8Yw7XokgFAi2GXKB8d7n9+XFM+ecuCvL3UrStDxR5v/uNUsr/ON5sWZnVhWfW3IvNksWIlKd4ZN772vhQyoOMMTMrGy9kjHnNGNPDGNMjISGhokP8Sv2YVI4/+Suyk5eyPrtkXaLJxz3ImQk/YAnJP+Z4LYqUP9NiyAUq6i639UhLpq27DfJWwI4LoTjbixEqpfyV482W9YdSeWnd7SRZdzOsxas8MPcTbXgo5To7gWYO75uWbgtaMfW70PnE7zncaBF5pgE3pLzJ8yeM4sqW75Iasxah7EMye1F0y7vvc/O77/P4goWao5TP02LIRcp3lwNYntmN1zbcjMn5GXYNgWOfrCulvMyXJlCoSPlJFVZndWLe9ks5MW4J3W0/BPQ6IEp52GKgrYi0EpFwYAjwmbNf7Ou5pC6iG5xNk27rOdzoKzbnnMBZjX5gTOfJTDnhLq5q9Q7t668hhKKjx+cWFpJXWMi6vfv0iZHyeX45tbadr01fWX5aXLs+yd8ypPk7kPA4xD3opeiU8gydWts9HPOLUMyDnSbTtN4Oxi6bSLZpzJOXXarT3aqA48aptWdRMjFCPLAXeMQYM0NE+gHPUzK19pvGmEk1Pbev5xJXyDqyj//741lahH9L19jlRITmc7ggig2HUth4uA0bDqWw+XArcovL5iQRaBWv03Mrz3PJOkMi0gBoAuQAWyoaQOhpvphwyi/GWsJwe7vpnNDwL6TVcoho77X4lHI3LYbcx7EgSojYx2PdxrHpcGueXn0fEZYILYhUwPGnfOIrayB6UlZODi8vWkBM0Xd0bbCcNtEbSa63C4BiI+zMTmbLkZZsPdKCrUdasP1Is6MFkhZGypNqXQyJiA0YAQwFwoE0IBJoBPwGvGyM+c7lETvJVxsv5RdjBahvyeLJ7g9hjTkRmi0qyQJKBSB/arw48tV8Up5jQXRmwg/ckPImH24dyIJdF5DaKFEXZVUBxR/zib/kElfKyslh6jffsjkjA2vIYdpEb6J1zEbaRG+kRdRWbOEHgZICaW9uI7Ydac6WIy3ZdqQ5mw+3Iqc4Sgsj5VZV5ZKwar72Y+Ad4ExjTGa5k54AXCUirY0xM1wSqZMc7r548ts6bUSvnsd0lztYYOOjbQO4utU7cHAW2K7wXoBKKb9lH0P0wNx5/Jh2Jl0bLGdAs09YndWR9fuErJwcbUwopTzKZrXycP8Ljr63F0f/3ZEOGGItmbSI2lryit5Km+iNnBz/B1BSIG3Pbsbag+1466v/I9tyJiPO7qd5THmMjhlyk4rGDwnFPNJ1Is1jDhPSZi2ExnovQKXcxB/v5IJv55OK2HNMSHEmj3UbB8CklQ/p+CEVUPwpnwRjN7nq2IuiTenpx+yLCjtMi6itpMRsoH39f0iJ2UB4SAF5ReGsyurEXweOJ53zufXsCzWfqTqr85ghEZlgjHnY4X0o8I4xZpjrwqw5X2+8VDR+qEXUFh7pMoGQBjdD45e9GJ1S7uFPjRdHvp5PKmLPMc2sWxjd6QmyCmxMXvUg+cRrQaQCgj/mE3/MJZ5QVWEEECYFtKu/lu4N/6Z7g7+Ji9hPXlE4S/b34Oe0M8gNP5M7e/fWvKZqpapc4uzU2s1E5MHSk0UAnwB626MaFU23vfVIS77Zcw4mczrk/O6lyJRSdv48Ha49x2zLbsFza+6mYfh+7u3wDCHFmTrltlLKp9i70s287hqmDhlE6/j4MvsLjYVVWZ15b/NV3PPXszy2Yiy/pJ9G9wZ/c3/Hp7iuya18/O1IRrw3U9cvUi7l7JMhAd4HVgC9gAXGmOfdG1r1/OHuS0Xd5SJDcpjcfQz1o5oS2noJSLgXI1TKtfzxTi74Rz6piGOO6WRbyaj2z7PlSEueXPUAYWH19AmR8mv+lE+0m1ztVPfEyBKSz8lxv3N+0lc0i9pBZr6NBbv68d3eXhSacJ14QTmlLrPJHe/w1gK8CvwMzAAwxvzlwjhrzF8aLxV1lzuuwd+Maj8VGoyCRlO8F5xSLuZPjRdH/pJPKuJYEJ3Y8A9GtHuZb/f04p3N1xBpsWhBpPyWP+YTf84l3lRdUQSGjrbVXNDkCzrFrmZ/XgM+39mfH/adRZEJo3WCFkWqcnUphqqaNtsYY86ua3B14U8Jp6Lptq9o+QHnJX0NyfMg5hLvBKaUi/lj4wX8K59UxLEgGtj8Qy5IXsAbG27gp7QztSBSfssf84m/5xJfUF1h1L7+GgY0+4TU+uvZndOYWVuGsjyzG4AWRapCLll01Rf5U8KpqLtcqBQyrsvjtIjOQFr9DeGtvBihUq7hj40X8K98Uhl7nskvyOXejs+QErOBSSsfYuuRlloQKb/kj/kkEHKJL8nKyWHad/9ja8Z+8ouKHHrZGLrFLmNIy9kkWfew7EBXZm0Zyp7cJM136hi1nkBBRK4sHS9U2f42InJGXQMMBva1QRwvZ5EJ46W1t5JXWAi7BoPJ92KESil/Z88z4ZZIXll3K4cKYhjZ7kViwg6SW1Cgkyoo5Ub+PBmLL7NZrYzp15dXrxrG84MHOky8ICzLPI6xyyYye8tg2sasZ2K3sQxqPofiosPcOftDJsz/QnOeqlZ1s8nFAUtF5E0RGSEig0TkahGZICLfA08Be90fZmCoaHa59LwEXt9wPeQuhn33eykypVSgsBdEBRLHC2vvwGbJ4tbUVwiVQi2IlHIjY8znxpjhNpvN26EErIpmpCsyYXy5uy+jlz7BL+mn0S95IRO7jaWTbSWb0tK1KFLVqrIYMsZMBY4HZgEJQO/S9zuBq4wxlxljdMqUGhjRqyeRFkuZbX/uP4FFe/vAgalw+CvvBKaUChj2gmhvflve2ngdHW1ruLHNGwjFWhAppQKCvTCyF0UHC2y8ufEGJq8aTZEJ5b6OzzA85VViwg6yKS1d856qlLNTa8cbYyqb3sNr/LVfbkWzy4VJAU8eP564qHBotRJCtJ+r8k/+2Mcf/DefVMU+hqh3wjwGtviYr3efywdbrgAEEaFtYgIjevXUfvXKZ/ljPgnEXOIPHMdmWySfC5vO54ImX5BbFMkHW67gl/TTANEJFoJUXcYM9ReRNGCFiOwQkdPcEmGQqai7XKGx8MaGK6FgE2RM8lJkSqlAYn9CtCjtEr7cdT7nJf0f/ZM/B8AYw7q9+/RuqVIqINjzXev4eApMOPO2D+Dh5RPYnZPE8LavM6rd88RaDuhTInWM6sYMTQLONMYkAZcBk90fUnCoqLvcmqz2/JZ+BibjKchb453AlAoygT7ouaSBMID/7rqSX9JO5bLmn9Az8d9VE7TbnFKuEei5xB+U7zq3KyeZx1eN4YPNQ+kYu5qJx43l1PhfyC3I17ynjqquGCo0xvwDYIz5HYhxVyAi0kFEpovIxyJyq7u+j6+oaHY5gPc3DyK3KAL23Ap+PO25Uv4iGAY926xWnrjsMn449CDLDnTj6tbvcFLc70f3a0GkVN0FQy7xF45FUYQlgq/3nM+4ZY+xOyeJm9u+xsh2LxKOTq6gSlRXDCWKyN32VwXvq1Q6C90+EVlZbnsfEVkrIhtEZDSAMWaNMeYWYBBwem1/IH9SUXe5Q4X1mb3lcsj5nuy0V7wUmVIq0NisVkb360/LrovYeDiV4SmvcVyDv4/u14JIKRVoHLvO7c1tzOMrxzB7y2C6xi5nUreHODHuDzalpTNqzkc8vmCh5r8gVV0x9DolT4Psr/LvqzMT6OO4QURCgWlAX6AjMFREOpbuuwj4Aljg9E/g5yrqLvfDvrNYndWBkLR7OHhwtXcCU0oFJFtUHIkdv2d7dktGpE6jW+zSo/tyCwr0TqlSKqCUf0r05e6+PLx8AvtyExmR+jLDU14lIiRbx1AGseqm1h5f1au6kxtjfgD2l9t8ErDBGLPJGJMPzAYuLj3+M2NMX2BY7X4c/2O/a5HaKPHoNkMIb2y4kWIjZG0cBKbIixEqpQKNLaoRce2/Z1dOM+5o/wKnxf9cZr8OMFZKBRp7eyvSYmF3ThMmrXyIT7ZfysnxvzOh68O0id6gT8iDVHVPhtwhGdju8H4HkCwiPUXkBRF5lSqeDInIcBFZIiJL0tLS3B2rR9hXV3YsiPbnx/He5itpZl1Fzl6dt0Ip5Vr1o5OJbf8b6w51YHjb1+mTtLDMfm0UKKUCjWO3OSNhfLbjYiavfBDBMKbz4/RP/oy8gjx9Qh5kvFEMVcgY8z9jzB3GmJuNMdOqOO41Y0wPY0yPhISEyg7zS+W7zP2SfhqLM3pg2f8oh7J+r/wLlVKqFmxRiTTp/BNL9p/MkJZzGNR8DvDvxC1aECnlPJ1Nzj/Yu829de3VTB0yiB15HXl4+QT+yDiJy5p/wuhOT9AwPEOfkAeRaoshEQkRkUEu/J47gWYO75uWbnNaoCacY2eYE97edA1HCqM4vOVKMIVejU8pFXhs9WJpe9w3/JF5Af2SF3JjmzcI4d+uuTqOSCnn6Gxy/sfe7jIhNl5dfzOvrb+J5lHbGN/1ETrZVuoNoSBRbTFkjCkG7nfh91wMtBWRViISDgwBPqvJCQI54ZSfYe5wYQzvbb6SpIgN5Ox7xouRKaUCla1eNCed/Dm5trGckfgzd3d4juiwQ2WO0bukSqlA9O9YonB+ST+dR5c/SmZBLPd0ePZotznNfYHN2W5y34jIvSLSTEQa2l/VfZGIzAJ+BdqJyA4RucEYUwjcDnwFrAE+NMasqvVPEIDKd5dbvP9E/t5/HCHpj3LwoC7GqpRyAxEikx4jO2467eqvY3zXR2gTvaHMIXqXVCkViMpPwf3YinH8nn4ylzX/hDvbTyXUHNDcF8DEOLGwp4hsrmCzMca0dn1I1ROR/kD/lJSUm9avX++NENwuKyeHUXM+wv77aRiewaTjHmJXXifadF8M5RZrVcpXiMifxpge3o6jpnr06GGWLFni7TB8wqHMX8jbegmxlv18uG0Q/7f7XEy5e2etE+K5s/fZ2KxWL0WpgoE/5hPNJf4tKyeHB+bOI7cgn7MbfcsVLT8gIz+O5/8ZxYHCFjx52aWa9/xQVbnEqSdDxphWFby8UgiVxhOw3eTsyneX258fx9xtl9Gm3p9kp7/lxciUUoEuJvY0LG2WsjH7BK5oOYuHOk+iibXs0M5Nabp6u1Iq8Dh2m/t2b28mr3qQyJBcxnV+jJR6f+kTogDkVDEkIvVEZKyIvFb6vq2IXOje0FT57nKL9vRmw6E2FO+9k4OHt3gtLqV8nYh0EJHpIvKxiNzq7Xj8kS26Ce1O+I3suBk0jtzLhK4PM6DZXCJDyjYCdCyRUirQOK5JtPFwChNWPEx6Xjx3d3iOM+IWcOfsOXojKIA4O2boLSAfOK30/U5golsiUkeVn13OEMKMjTcQEZLLhhWDyMrO9nKESnmOiLwpIvtEZGW57X1EZK2IbBCR0QDGmDXGmFuAQcDp3og3IIhQL+F6ilut4q8DJ3NR08956vj7OS/pKyySf/Sw3IICRs35iJvffZ/HFyzUBoJSyu85FkQZ+fFMWvkQSw8cx5Wt3ueaVm+zNX2P3ggKEM4WQ22MMU8BBQDGmGzAa4NWAnVq7YqU7y63O6cJ87ZfyvENFvPt4se8GJlSHjcT6OO4QURCgWlAX6AjMFREOpbuuwj4gioWcVbOqR/dnHbHf8Mb255l25HmXNFyFk92f4ALmsw/OuucMYa8wkLW7d2n3eeUUgHBsSDKK47kxbUjmb/zAno1/h/3dHgWKc7SgigAOFsM5YuIldLV+ESkDZDntqiqEQxjhhyV7y735a4+bDrcit4Np3Hw8A7vBaaUBxljfgD2l9t8ErDBGLPJGJMPzAYuLj3+M2NMX2CYZyMNTDarlRvPu5tm3Rbzzo5J7MltzMAWH/PcCXdzfZsZpMasRSg+eryOKVLBJphu1AYTx4LIEMLH2wby2vqbSI1Zx4OdJhPJPi2I/JyzxdCjwJdAMxF5H1gEPOCuoFRZjh9EgGJCeXPj9dQLzWb10qH6AVTBLBnY7vB+B5AsIj1F5AUReZUqngyJyHARWSIiS9LS0twda0CwWa1cfc4Ykrv+yYSVT/DzvtM5Oe53xnSezDPH38vgFrNJiVl/tDDSokgFi2C7URtMHKfeBvgl/XSm/HMXCZFpjO0ykQZhW7Ug8mNOTa0NICJxwCmUdI/7zRiT7s7Aqokl4KfWrkj56bYvbfYJFzf9jNm7JzCk1zgvR6dUCXdOhSsiLYH5xpjOpe8vB/oYY24sfX8VcLIx5vaanlunw625rJwcpn33P3Yf2EWn+ks4Je5XOseuJCykiMMFUazI6sLyA11ZkdmFw4UxgE7JrWpGp9ZWvubfqbcLaF5vK/d0eJbQkCKm/nMn23M76dTbPqqqXOLsOkOLjDG9q9vmacGYcB5fsJB1e/cBECYFjO/6CBGheVhSVmOLSvRydEp5vBg6FXjUGHN+6fsHAYwxk2t67mDMJ66UlZPD1G++Zc+BrXSKXUW32GV0iV2BLfwgxUbYdLg1yw50Y9mBbmzLbo6I0CpeCyNVNS2GlC9yLIjiI9K4p8OzxEVkMH39Law+dIoWRD6o1sWQiEQC9YDvgJ78O2lCfeBLY0x714ZaM8GYcBw/gABtojfwUOdJfL/vXI4/6VP98Cmv83AxFAasA3pTMsvlYuAKY8yqGpwzKJ80u4u9KNqUno5QTMuoLXRrsIyuDZbTOrpk/e79eQ1YntmVpQeOY3VWR5rGJWtRpCqkxZDyVY7tseiwQ4xq/zytozcxc9O1/HHgHC2IfExdiqE7gVFAE0oaGvZi6CDwujHmJdeGWjPBmnDKd5e7ouX7nNP4G97f/SRXnX2fl6NTwc5djRcRmUXJTZl4YC/wiDFmhoj0A54HQoE3jTGTanP+YM0n7uJYFNnZLJl0iV1BtwbL6GxbiTUsl7yicP46cDy/pp3K6oOdaB7XWAsjdZQWQ8qXORZE4SF53J76El0brGDWliF8vacvbRMTGNGrp+YzH+CKbnJ3GGNeKLctwhjjtRnlILgTjmN3ufCQPCZ2G4sxIUSmrsIWFefl6FQw88fGCwR3PnGniooigFApJDVmHSfGLeak+D+IDjvCwYIYfks/he/29MIa01WLIuWX+URzSXBxLIhCpZBb2k7nxLglfLr9Yj7dcQmRlnB9SuQDXFEM/WWMOb66bZ6i3VqO7S7Xvv4aRnd6km/29OXEk+fqh055jb81XjSfeEZlRRGUFEZdY5dzavyvdG/4N5aQQlZkdubr3eexKrMzRkJpFR+nxVEQ8rd8AloMBSPHNlkIRVzbZiZnJf7IV7vOY9bWoVoQ+YC6dJNrTMnUte8BV1B2zNB0HTPkXeW7y13V6h16NfqOd3c9zTW97/FydCpY+WPjBTSfeFJVhVFM2EF6NfqOsxt/S2x4FrtzGjN/54X8mnYqxYTqbHRBxh/zieaS4GSfXXP9vjQwRQxtOYvzkv6PH/adyVsbryPCEqEFkRfVpRi6BrgW6AE4frIPATONMZ+4MM4a04RTtrtcZEgOE7uNpcBYqJe6CltUQy9Hp4KRPzZeQPOJN1T3tOikuD/o0+RLWkRtY09OI/6742J+Sz8FQ4gWRUHCH/OJ5pLg9u9TonwuafoplzT7L7+mncLrG24i3BKpBZGXuKKb3GXGmLkuj6yONOEc212uQ/3VPNDpKb7ecwEnn/yRfuCUx/lb40W7yfmGygsjw/EN/+KSpp/SPGo7u7KT+Hj75fy1/3hAtCgKcP6WT0DbJqps26xfky8Y1OIjfk0/hdfXa0HkLXUuhkpPcgHQCYi0bzPGTHBJhLWkCadE+e5y17SeyX8Sv+edXc9ybe+7vBydCjb+2HgBzSe+wt7VZGvGfgDyCgsBEIo5oeGfXNpsHsn1dvFPVjs+2HIF27JbALqYa6DyhXwiIh2AOymZyXKRMeaVqo7XXKJACyJf44onQ9MpWW+oF/AGcDnwhzHmBlcG6iy9k3usMt3lQnOY1O0hcosiiW6/Elu9Bl6OTgUTX2i81IY2YHxT+SdGIRTxn0bfc2mzeUSHHeantDOYu+0ysgpiAS2KAo0bp+p/E7gQ2Gdft6x0ex9gKiVT9b9hjHnCYV8I8I4x5sqqzq25RNk5FkR9myxgcIsP+S39ZF5bP1wLIg+rKpeEOHmO04wxVwMHjDHjgVOBVFcFWFPGmM+NMcNtNpu3QvA5I3r1JNJiASC3yMpbG68jud4ufv39GrJycrwbnFI+TET6i8hrWVlZ3g5FVcBmtfJw/wuYOmQQrePjKSaU7/aezei/n+Cr3edzWvwvPNn9AS5M/pwwKWBTWjp3zv6QCfO/0NynqjIT6OO4QURCgWlAX6AjMFREOpbuuwj4Aljg2TCVP7NZrTx52aVEWiws3NWPOVsHcUr87wxv+xr5Bbk8MHee5ikf4GwxZP9NZYtIE6AASHJPSKo27B84kZIJ/1ZmdeH7vWdxXuP5vLzwGf2wKVUJvbniH8oXRdlFUczZOoQHl05mZWZnLm8+l8e6jaOjbRWAFkWqSsaYH4D95TafBGwwxmwyxuQDs4GLS4//zBjTFxjm2UiVv6usILqp7evkFeRpQeQDnC2G5otILPA08BewBZjlpphULdmsVtomJhx9P3vrEDLzY7mq5atM/+7/vBiZUkq5RvmiKC0vkZfWjeTZNXcTIsXc3/Fpbm37MrHhB4CSokgbG8pJycB2h/c7gGQR6SkiL4jIq1TyZEhEhovIEhFZkpaW5olYlR8pXxB9tPVyTo3/jatbv0NuQb7mKC9zqhgyxjxmjMksnVGuBdDeGDPOvaGp2nDsLpdTVI+Zm66lab2ddAh/g8cXLNQPm1IqIJQvilZkdmXs0ol8sv1Sjm/4F5OPe5Dzk74kVArJLSjQp0Sq1owx/zPG3GGMudkYM62SY14zxvQwxvRISEio6BAV5BwLoi92XcjnOy6kV6P/Maj5h1oQeVmVxZCIDCj/Ai4Aepf+v/Ixjh82gOWZ3fhp3+lckPwFeYf/0A+bUiqgOBZFzeKa8NmOixmz9HHWHUxlaMvZPNrlUdrGrAP0KZGq1k6gmcP7pqXbnKLjD1V1HNtoc7dfxjd7etMveSH9kz8nt6BA85OXVLfoajGwtPQFIA67jTHmerdF5gSdsaVy9ulp1+3dR73QI0w67iEOF0Tz6IpHsYRZdQYT5Tb+Npuczk4ZWP6dfS6N4xv8xRWtPiA+IoOf9p3O7K1DOFwYA4CI0Co+Tmee83HuzCci0hKYb59NTkTCgHVAb0qKoMXAFcaYVTU5r7ZNVHXss8zlFeRxY8obnJ7wC+9tHsY3e84l0mLRNpob1GU2uQGUJIauwGZgkjHmutKXVwshVTWb1cqYfn1JbZRIdlEUb2+6hmZRO47efZj23f+8HaJSPkEnUAgs/z4pGszqw6cwZunjfL7jQk6J/43HjxvDKfG/AgZjjD4pCmIiMgv4FWgnIjtE5AZjTCFwO/AVsAb4sKaFkFLOsD8hirBEMGPDDSzJOIErW73PGQk/ahvNC6oshowxnxpjhgD/ATYCz4rITyLyH49EVwl9FO08+xiipQe680vaqVyYPJ/m9bayfl+aNgCUUgHL3tho2jCZudsv59EVj5KWm8AtbV/lrvZTaBieAaBdU4KUMWaoMSbJGGMxxjQ1xswo3b7AGJNqjGljjJlUk3Nq20TVhD1HhVsimb7+FlZmduK6Nm/RLXapttE8zNnZ5HKBLOAgEA1Eui0iJ+idXOc59k99f8swDhXGcHPbVwkTnc5RKRXYHMcT1Ys5gUmrxvHe5mG0q7+Wx48bwzmN/w+hWAsi5RLaNlE1ZW+jhYXV48W1I9l6pAW3pb5M66j1mpM8qLoJFM4WkdeAP4FewFRjzHHGmK88Ep1yCfuHLbsohjc23EhyvV0Mbj5HGwBKqaBg7zY8ZfBgNhUO5aGlk1h3MJUrW73PQ50nkWTdpTPOKaW8wt5GyzdWpqy5i8yCWEa1f57Y0G3aRvOQ6p4MfUPJImQ/ARHA1aVz7b8gIi+4PTrlMvY1iFZldearXedxTtIiusYu076pKuhp15bgYX9S9PCA23h54wNMX38zjSL3Mr7rI0efEuk4IlVbmktUbdnbaIcK6/PM6nsxCPd0eJYI0jQfeUB1xdB1wBRKZlRZQskTIseX8iP28UMfb7uc7UeackObGcSEHdS+qSqoadeW4FNyJ3YAS7POYuyyiazO7MiVrd7nng7P0iB8vz41V7WiuUTVhb2NlpaXyHNr7ibGcoi7OzwHxQc1H7lZdRMovF3+BXzl8P/Kj9gfxYaGRfHqhpupF5bNDW1mYEyxftCUUkHFng/zSOD5taN4a+O1pMRsYGK3sZwc95sWREopj3Ic473lSCumrRtBsnUnI1NfpKAwR/ORGzk7gYKjBS6PQnmM/cO2M6c5H24dxHENl3F2o2/1H36lVNCx58PW8Ql8v68nDy+fwK6cJtyaOp2bU6ZD0UEdR6Scpt3kVF05FkQrMrvy1qbr6BS7mmtav01uQT6j5nzE4wsWaj5ysdoUQ1L9IcqX2fumfrPnHJYf6MLQlrNoEbVFCyKlVNBxnHHuYFFTJq98kE+2XcrJ8b/zSNfxNK23XccRKadoNznlCo4F0c9pZ/Dp9os5K/FH+jVZgDGGdXv3aT5ysdoUQ6+7PArlcSN69STCEsFrG4ZzsKA+I1KnUS/0iBZESqmg5Ljmx2c7L+ap1fdjDc1hXOfHji6EqLlRKeUJjgXRpzsu4bf0kxnU4iN6NFwM6PporuZ0MSQijUTkQmCbiCS6MSblAfYPWqE05OV1t9EwfD83pMwAjH7IlFJBybEB8s/BDjy8fAIbD7fhxpQZ3NjmdYqLDmtuVEp5hD0fpTZqxIyNN7L+UAo3pbxOq6hNADobsAs5VQyJyCDgD2AgMAj4XUQud2dg1cSj/XJd4Oj4obwOfLh1ECc0/Is+SV8C+iFTwUPziXL07ziieA4W2Hh69X18uv1iTkv4hXFdHiMmZKcWRKpCmkuUq9nXSHtm0DBe23g3Bwvqc2f7qTQMzwDQ2YBdxNknQw8BJxpjrjHGXE3J2kPj3BdW1bRfruvY/+H/IeMCFmf0YFCLD+kSuxzQD5kKDppPVHmO44giLBF8uuNSnl1zDw3CD/BIl/G0tC7XiRXUMTSXKHexWa2MvfhaXt5wH+Eh+dzVfgqRITkYY/TmjAs4WwyFGGP2ObzPqMHXKh9nX3Pj3a23sj27Gbe1fZkm1p36IVNKBTXHbnOrsjozfvkjZBXYuK/j05zdaBGb0nRBRKWUZ9isVkZdMJJp62+nSb1d3Jr6CiEU6dAGF3C2oPlSRL4SkWtF5FrgC3SK7YBis1p57NKhTF17F3nFEYxq/zwxYQf1Q6aUCmqOBVFaXiKPrRzHigNduLr1u1zT6m1d/0Mp5TE2q5WCiF68u+kqujVYzqAWHwI6oUJdOVUMGWPuA14Dupa+XjPGPODOwJTn2axW4mPbMXXtncSGZ3JHuxcID8nTD5lSKqg5FkS5RVamrr2T+TsvoFfj/3Ffx6cJNQd0/Q+llEeM6NWT3w6cx9e7z6VPk684Lf5nQAuiunC6q5sxZq4x5u7S1zx3BqW8Z0SvnuzOa8dr64fTJmYjI9u9SJgU6IdMKRXUHCdWMITw8baBvLp+OG2iNzK280Tiw/fq+h9BTidQUJ5gz0Wf7rqS1VkduK7NW2VmmNMcVHNVFkMickhEDlbwOiQiBz0VpPIc+4ds5aHTeGvjdXSJXcktbadrv1SlVNBznFgh0mLh1/TTeGr1/cRYDjG280RaRW3SPBnEdAIF5Sk2q5XJAwYyY/OdZObHMrLdi9gsmYDOBlwbVRZDxpgYY0z9Cl4xxpj6ngpSeZa9IFqc2Zv3Ng+jR9yf3JjyBkIxuQUFOouSUiqo/bv+RyIbDrdj0oqHyC8OZ3SnJ+gWu1QLIqWU29msVh6++Gqmb7ybqLAj3J76EmFSAOhswDVVoxnhRCRRRJrbX+4KSnmf/R/7nzL68fG2yzgt4VdGpE7DIvkAbEpL1z7ySqmgZV//4/nBAzlQ1IKJK8eyK6cJd7afSs/E77QgUkq5nc1q5Y5+o3h7yy20rb+Bq1q9CxidDbiGnF109SIRWQ9sBr4HtgAL3RiX8gH2guibfQN4f/MV9Ij7k7s6TKFe6BEAjDHaR175Pe3nr+rCnifzSOCJVaNZkdmFa9u8zSVN55FbkK/5USnlVjarlcFnP8HnO/vzn0Y/cHajbwEdP1QTzj4Zegw4BVhnjGkF9AZ+c1tUymfY/6H/MeMCXl0/nNSYdTzSdTxNrDuPHqMfOOXPtJ+/qit7npTQGKb+cyc/7DuTS5r9l2Et3yevIE/zo1LKrWxWKyvybmbp/m5c0fID2tdfA2j7zFnOFkMFxpgMIEREQowx3wE93BiX8iH2f+j3chFPrh5NZEgu47o8xhkJPwIGQMcSKaWCmj1PhlsieXPj9Szc1Ydzk77hppTXdS2iIKFPmZU3jeh1NjO33k5aXgK3pb5Mg/D9gE6o4Axni6FMEYkGfgDeF5GpwBH3haV8jX0WpYcun4i0+pMd2S24MWUGt6e+dHQGEygZS6T/6CulgtG/6xGFM2fr4KPjLW9PfYmioiOaGwOcPmVW3mSzWhl/yTBe3Xg3lpACRqROI1QKAZ1QoTrOFkMXAznAXcCXwEagv6uDEZFLROR1EZkjIue5+vzKNerHpJDYaQlztw+lW4NlPHHcaPokLTz6odOnREqpYOVYEM3f2Z+3N11NtwbLuKf9s1B8UAsipZTb2KxW7rrgdt7dMpyUmI0MbTELQCdUqIZTxZAx5ogxpsgYU2iMedsY80Jpt7lqicibIrJPRFaW295HRNaKyAYRGV36fT41xtwE3AIMrukPozzHVi+ac86YwWOrnmTdoVSGtJzDk90foFejb8vMOKdFkVIq2PxbEFn4bu/ZvLr+ZlJiNvBAxyexmAxtlCil3MY+ocKXu/pwTtIiTo3/BdDxQ1XxxKKrM4E+5c4bCkwD+gIdgaEi0tHhkLGl+5UPs1mt3HPhrfw3/XGeXn0vB/IbcE3rd5jS4y6GtXyPZvW2AVoUKaWCj2NB9HvGKby4diTJ9XYyutMTRJCmOVEp5TY2q5Wlubex9mAq17aeSdN62wEtiCrj9KKrwMbaLLpqjPkB2F9u80nABmPMJmNMPjAbuFhKPAksNMb8VYufR3mYfSzR8L4TeHbtozy56n5WZXaiZ6P/8Vi3h3ms61gGNJtLq+hNbE7bpw0ApVTQcCyIlmUex7Nr7iEuIoMHOj6JzZKpYyyVUm5za69zmLH5DnKKrNye+hLW0GxAJ1SoSE0WXTUu/L7JwHaH9ztKt40EzgEuF5FbKvpCERkuIktEZElaWpoLQ1J1UfKP/gDyws/ilfW3MerP53lv8zCOFEZxYfJ8HukygedPGMXwlFdpZD5j3NzXtShSSgU8x4Jo7cH2PLfmbhpEHGB0pyeIDT+gd2qVUm5hs1p56KLreWPTHSREpnFjyhvYm/I6oUJZYoxzNY6I/GWMOb5W30SkJTDfGNO59P3lQB9jzI2l768CTjbG3F6T8/bo0cMsWbKkNiEpN8rKyWHqN9+yKT0dgKiww3SLXUaXBivoZFtFfcshALYeac7KzM6syOzChsNtaR7XmDt7n43NavVm+KqORORPY4zfTb2v+US5U1ZOyfTauQUFpMSs5572z5JVYOPJ1Q9wIL8hkRYLT152qea/cvwxn2guUb4kKyeHr38azsBm7/Hh1oEs2HUBQNDlnKpySZXFkIgMcHj7DHCv435jzCdOBtCSssXQqcCjxpjzS98/WHq+yc6cz04Tjm8rXxQBCMU0j9pGl9gVdI5dSUr0BsJCisgtiuCfrPaszOrMyqyu1IvuyJ29ewfNhzSQ+GPjBTSfKPdzzIltojdwb4dnOFQYwxOrRrM/Py7oGifO8Md8orlE+Zqs7GzW/t2LHg0X8/Tq+1hzsGSYfjDlnLoUQ29VcV5jjLneyQBaUrYYCgPWAb2BncBi4ApjzConz9cf6J+SknLT+vXrnfkS5UUVFUV2kaE5dKi/hs6xK+kcu5JGkfsASMuNZ2VmZxbvP4nc8DO4s/c5QfFhDQT+2HgBbcAoz7E/JWoS8Q/3dniGw4XRTF71oD4hqoA/5RNtmyhf9vTCT7ii0UhiLId4ePkEMvMbACAitE1MYESvngGdd2pdDLnom88CegLxwF7gEWPMDBHpBzwPhAJvGmMm1fTc2njxL1UVRXYJEfuOPjXqYFuDNTSXjLyG/Jx2Or+kn0696M7alc7H+VPjxZHmE+VJ9oIoKXwt93V8mqwCG5NXPcjBAhupjRIZ06+vt0P0Cf6YTzSXKF+UlZPDc19M48EOY9l6pAVPrnqAYkIBCBEhJTEhoPOOV4shd9KE45+cKYoALCH5dG/wN2ck/ETn2JWEiOGfrHZ8vfs8ssLO4Y7e52pR5IN8ofEiIpcAFwD1gRnGmK+r+xrNJ8rT7AVR08jV3NfhafblJfLEqtFkF8Xw/OCBmt/wjXxSU5pLlK/Kyslh7nf3cn3rl/l8x4XM3X750X0iEtB5J+CKIX0UHXiqK5BiLQc4LeEXzm70LfGRGezLTWDRnt78mHYWjRs016dFPsRdjRcReRO4ENhn73Jbur0PMJWSp8xvGGOecNjXAHjGGHNDdefXBozyBntB1Mq6jLs7PMfO7GSeWn0/xSGx2l0OLYaUcrWsnBw2rRhA9/pf8uyau1mR2fXovkDuphtwxZCdJpzAU11RFEIR3Rv+zXlJX9Ou/jqyC60s2tObr3efR0KD1loU+QA3FkNnAYeBdxzGH4ZSMv7wXEqm6F8MDDXGrC7d/yzwvjPrlmk+Ud6SlZPDqDkf0cW2lDvavcDmI614ZvW95BtrUPTlr4oWQ0q5QXEORZtPJjt7M48sH8/+/LijuwK1IKoqlzi1zpCIDBSRmNL/Hysin4hIrabZVqoq9kVcZ153DVOHDKJ1fHyZ/cWE8uf+HkxeNYZHlj/KiswuXJD8Bc8cfy8n13uBRz55VdcvClC6gLMKVDZrSdGzPLMbr6y/ldbRmxjV/nnCJI91e/fpOkRKKdcKsRLa7GPCQ4u4te0rhErh0V3BuCirs4uujjPGHBKRMyhZFHUG8Ir7wqqaiPQXkdeysrK8FYLygOoKo61HWvLK+tt4aOkkFmecyDlJ3/B09/s4M+YZJs57SYui4FDrBZxBF3FWvmNEr55EWiz8ub8Hr2+4iXb113Jr21cIoUgXZlVKuV54KkWJ02lbfwOXNZtbZlewLcrqbDFUVPrfC4DXjDFfAOHuCal6xpjPjTHDbTabt0JQHmYvjCoqinbnNuGNjTfxwN9P8uO+Mzkj4See6D6a/8Q8xWPzpmlRFISMMS8YY04wxtxijJlexXGvGWN6GGN6JCQkeDJEpcqwWa08edmlpDZK5PeM03hv85Uc3/Bvrm0zEzBaECmlXK5e/NXkRd9Iv+SFdItdenS7MSao8o1TY4ZEZD4l6wGdCxwP5AB/GGO6uTe8qmm/3OBW2fiiWMsB+iUvoFej7xAMP+47k8939udAQTyt4uN0XJGbubOPvzsWcNYJWZSvsU+qcH6jj7i02ad8sbMfH20bBARuf/7K6JghpdysOJeiLaeQk72BR5aNJyP/3xvOgZRv6jxmCBgEfAWcb4zJBBoC97kmPKVqp7KnRZkFDfhgyzDu+/tpvt/3H85M/JEnuz/AsBbvsD9zPXfO/lCfFgWOxUBbEWklIuHAEOCzmpxAnzQrX2N/SvTV3stZtOdsLkheQJ+khQD6hEgp5VohkYQ2/RhLSDG3pb4clOOHnC2GkoAvjDHrRaQnMBD4w11BVUfHDClHlRZF+Q14d/PV3P/3U/ycdjo9G/2Pp46/nyEtZpGeuVEbFH6mdAHnX4F2IrJDRG4wxhQCt1Nys2YN8KExZpU341TKFUoKogF8vOM6fk8/iSEt53BGwo+AFkRKKRcLT6Ew8Q3axGxiYPOPyuwKhvFDznaTWwr0AFoCC4D/Ap2MMf3cGVx19FG0qoi9+9zmjAwc/74TIvZxUdPPOD3hZwqKLSza05sFu/qR2KCVdp1zIX/r1qLd5JQvy8rJYcwnH3Frm6foYFvDi2tHsvRAdyCwurBUxhfySU0Xcda2ifJXeTtvJeLQdF74ZyR/HTjh6PZAyDWu6CZXXHoHdgDwojHmPkqeFinlc+xPit669uoyT4vS8hKZsfFGHlw6mT/3n0CfJl/yVPf76WCZydhP5gT8nQ9VMe0mp3yZzWrl8QEDeX3TXWw90oLbUl8mNWYtoE+I6kJE3hSRfSKystz2PiKyVkQ2iMhoAGPMp8aYm4BbgMHeiFcpT4hIep7C8O7cmDKD+Ih/Z1gN9FzjbDFUICJDgauB+aXbLO4JSSnXqagL3d7cxry24WbGLpvI2oPtGNjiYx7tfA8fLRrJY/M/C9gPu1LKP9msViZcegXTNjxARl4cd7R/gSTrLiDwGyluNBPo47ihdBHnaUBfoCMwVEQ6OhwytnS/UoEpJIKwph8TIhJU44ecLYauA04FJhljNotIK+Bd94VVNR0zpGrKsSiKtJTU8btykpm6dhSTV40mq8DGjSkzuCbpdl5fOI4J8+dr4yJIaD5R/sBmtfLwxVfz0voHKCoO5Z72z2KzZAJaENWGqxdx1jXLVMAIb01R4zdoHb2ZwS3mlNkVqOOHnCqGjDGrgXuBFSLSGdhhjHnSrZFVHY92a1G1Yp+lyXGihbUH2zNhxcO8vO5WIkNzubfjswyIH82UL14KyA+9KkvzifIXNquV+/vfzLQN9xFjOcRd7acQEZILaEHkIrVexFnXLFOBJCpuCHkxIzgv6f84vuGfR7cH6vpDThVDpTPIrafk8fDLwDoROct9YSnlPhU9JQLhj4yTGbP0cT7YPJRW0ZsZ2/FBfvl1AE988VHAffCVUv7JZrUyou89vL7pDppHbeO21JcJKV0XXQsi93B2EWelAklEk+coDD+BG9vMICFi39HtgZhnnO0m9yxwnjHmP8aYs4DzgSnuC0sp96voKVGhsfD1nvMZ/fcT/Jx2OucnfcUtzW5i7nf3kJWd7cVolVKqhM1q5apzJvDB1uvp1mA517R+GyiZOTOQ+/V7wE6gmcP7pqXbnKJdblVAkXDCmn5EiAi3pr5CmBQc3RVoecbZYshijFlrf2OMWYdOoKACQGVrFB0qrM9bm67nsRXjyMiL4/rWr5C2qjuHsnS61ECjDRjlj2xWK/3/8yILdl3Mfxr9QP/kz4/uC9R+/R5Qp0WctcutCjjhrY6OHxrU4sMyuwIpzzhbDP0pIm+ISM/S1+uAtgpVwKi46xxsPtKaiSvHMmPD9TSK3IV15yn88MsQsrIPeDFa5UragFH+yma1cvopH/Bb+hlc1vwTTov/GQjcfv2u5I5FnPXGigpEJeOHbue8pP/jhIb/Nv0DKc84u+hqBDACOKN004/Ay8aYPDfGVlU8ukiichv7oq2b0tPLbI8OO8TQlrM4PeEX9uQmEd1iJtENzvNSlL7LFxZJrA1dKFH5q6zsLHasOI12MWt57p+7WZ3VCQj8hRJ9leYSFXBMPoWbTyM/ew2PLH+UtLzEo7v8Jc/UadHV0nn3lxljnjPGDCh9TfFWIQR6J1e5V2VPiQ4XxvD6huE8vfpeQigkeu/5fP99T55aoAu2KqW8x1bPxpf7x7M7J4mRqS/StF7JhGiBONBZKeUFEk5Y048RCeG21JcDbvxQtcWQMaYIWCsizT0Qj1I+wz7BgmNBBLAqqzNjl03ki539OCPxR25uOpxZi8Zog8NPadcWFQhu7HkB0zbcT25xJHe1n0KspaQrrxZEnqO5RAW08JYUN55Bq+gtAbf+kLNjhhoAq0RkkYh8Zn+5MzClfEFFM84B5BdH8NG2QYxf/ggH8htwS8rzrP2rNwcP7/BSpKq29EmzCgQ2q5UHL7qRaevvo15YNnd1mEJkSEnjRAsiz9BcogJdVNwg8mJGcm7SN/RouPjodn8fP+RsMTQOuBCYQMk02/aXUgHPsdtcaqNEROTovm3ZLXhs5TjmbhvA8Q3+wGzqxOzvxvltQlBK+S+b1crIfnfx+sY7aFpvB7emvqJrECmlXCqiyTMUhvfg+jZvBsz6Q1UWQyKSIiKnG2O+d3wBRZSszKxU0LBZrYzp15fnBw8s86SoyITx+c6LGL/iETILYhmSNJE1f55H1uFdXoxWKRWMbFYr15z7KLO2Xke3Bsu5stV7OK5B5K+NFX+g3eRUUChdf0gklBGp0wJi/FB1T4aeBw5WsD2rdJ9SQaeyCRa2ZzdnwoqH+XT7xfRo+CtmUyeOZHzixUiVUsHIvgbRl7v7c3bj7+jbZOHRff7aWPEH2k1OBY3wlhQ3fpOW0VsZ0mJ2mV3+OH6oumKokTFmRfmNpdtauiUiJ+jdF+ULKppgociE8emOS3ls5TgOFUQTlXYZ+duvhqJM7wWqlAo6NquVU0+exeKMUxnc4kNOjPvj6L51e/fx+IKFftdgUUr5jqi4geTF3ME5SYuOGT80as5HfpVjqiuGYqvY57UJxfXui/IVlU2wsPVISx5d8Sif7ehP6OH3yVrdlsMHvvRSlKoqenNFBSpbvShSu3/B+kPtGJ7yGikx/67Lt27vPu0yp5Sqk4gmT1MYfuIx44eMMX6VY6orhpaIyE3lN4rIjcCf7glJKf9SWbe5IhPGJ9svY+KKsWQXhlFvTz/ydo2CYq8t0aUqoDdXVCCz1WtAow7fcLCwEXe2m0qjyD1H9+kYItfSGysq6Eg4Yc1Kxg/d3m4aFskvs9tfuuVWVwyNAq4Tkf+JyLOlr++BG4A73R6dUn6ksnWJNh9pzSPLx/Pd3l5EHJxK0eYTIfeY3qdKKeUW9aObEtf+e0JDQri7w3PEhP07FFgLItfRGysqKFlaUNz4LVpEbWVIyznH7PaHMURVFkPGmL3GmNOA8cCW0td4Y8ypxpg9VX2tUsGosoIovziCdzdfzZQ1ozh8ZCuFm04gZ+/TYIq9FKlSKqiEt6E4+b80CD/AHe1fwBLy7x1cLYiUUnURFXc5NLyH3o0XcXpi2Y5j/rAGkVPrDBljvjPGvFj6+tbdQSnlzyobRwSwLPM4xi6byPLMzlgP3E/h1nOgQGepV0q5X3RsTwoS36ZN9EZuavM6wr83Y7QgUkrVScJkiDyFG1Nm0ihyX5ldvp5fnF10VSlVA5WNIwI4VFifF9bewVsbr6XoyC8Ub+4KBz/0UqRKqWASFT+UvIaTOSl+MQObf1Rmn683WJRSPkwskDwHkTDu6viqX40f0mJIKTeqrNscCN/v68nDy8ez9WBD2DUYdl0DRYe8EqdSKnhYE+8nL+Zm+iUvpFejsp09fLnB4ut0AgUV9CzNIeltGkdsZFjrY2/y+ur4IS2GlHKzqrrN7c1tzMSVD/LfHRdRnPUeRZu7Qc5vXogyeGkDRgUdESKavESBtS9XtXqXbrFLy+z21QaLr9MJFJQCYvpDw3vpmfgNpycuKbPLV8cPaTGklAdU1W2uyIQxb/sAJq8azYEjhyjecjq5ux8GU+SlaIOLNmBUUJIwLM0+ojjiOG5NfYUWUVuO7vLVBotSyk8kPA7WU7kx5W0aW/eW2eWL3XH9shjSO7nKX1XebQ7WH0rl4WXj+T3jJCKzHqNwy1mQv8XzQSqlgkNIFGHNvyA8PJG72k+hYXjG0V2+2GBRSvkJsUCTOYhYuLvDK4SHlF1f0de64/plMaR3cpU/q6ogyi6K4tX1t/Dq+uEUZP+F2dwNDs7yQpRKqaAQlkRI84VEhhZyd4fnsIZmH92lBZFSqtYszSB5FgkRW7k+5R3AlNntS91x/bIYUsrfOY4jEpFj9v+afhrjlj3GhoOJsOsK8rdfAUUHKziTUkrVUUQnCpM+IilyD7envkSoFB7dpQWRUqrWos5D4idwStzPnN/kf2V2+VJ3XC2GlPIS+ziit669usKxROl5CUxe+SDztl9C2OHZFG/uBtm/eClapVQgi27Yl7yEV+gUu5prW8/E8S6uFkTO0S78SlUgbgxEXciQFh+QErOxzC5fyS1aDCnlAyrrOldMKP/dcQmPrxzD/iNHMNvOgvTxYAorOZNSStVOvYSbyLWN4czEn7go+bMy+3yl0eLLtAu/UhWQEGjyLmJpzp3tX6a+pezNAl/ILVoMKeUjqhpLtOFwW8YtG8/vGadA+qOw7T+Qv9nzQSqlAlpk44nkRw1jQPN5nBpf9km0LzRalFJ+KDQWkucSbclmROp0Qig7W663J1TQYkgpH1LVmkQ5RfWYvu4mpq+/mdzDSzGbj4Os9z0fpFIqcIkQ3vRNCiP+ww1tZtC+/poyu73daFFK+anIbkjj6bSrv4bBLecds9ubEypoMaSUj6lqTSKA39JPZeyy8Ww82Bh2Xwm7hkGR9lGvLe3nr1Q5Ek5Y80+RiFTuaPciTaw7y+z2pVmglFJ+xHY1xN7G+UnzOTXh7zK7vDmhghZDSvmoqrrNpecl8PjKB/hs5+WYg3Ngy3GQ/bPngwwA2s9fqQqExhLafCGRETHc02EKNkvm0V2+NAuUUsrPJD4HkSczvO2bJFn3lNnlra64Wgwp5cOqKoiKCeWTbRfy1JpxFBtg21mQ9qhOrqCUcg1LC0KazqdhZDaj2k8ts3Cijh9SStVKSAQkf4yERHJ3x5eJCMkts9sbXXG1GFLKx1U1jghgTWZL7v7jIfKjhkLG+JKiKH+Th6NUSgUkaw+kyWxaRG3llrbTEYqP7tKCSClVK5am0GQ28eE7uKntW3h7QVYthpTyA9WNI8rMszD8m3OZu+c+TO7qkm5zWe+CMceeTCmlaiKmP3lxz3B8w7+5ouUH6BpESqk6izobSZhMj4a/07/p/5XZ5emuuFoMKeVHquo2B/D55k48tGw8hZausPtq2D0MijI9G6RSKuBYE+8iL+YOzk36hguafFFmX25BAaPmfMTjCxYGdVGkk7EoVUMN74OYgQxoNptOttVldnnyRosWQ0r5meoKol1HYhn58y3kxj4CBz+EzcdB9k+eDVIpFXAimkwhv94gBrb4mLMSvy+zzxjDur37gvopkU7GolQNiUDSm0h4B0a0m058RFqZ3Z4qiHymGBKR1iIyQ0Q+9nYsSvm66gqinIIiRn2TyuHGi0DCShZpTRsHpsDDkSqlAoaEEN7sXQoiz+Ha1jM5vsGfxxyi3eaUUjUSEg1NP8VqCeGOdtOwhOSX2e2JCRXcWgyJyJsisk9EVpbb3kdE1orIBhEZDWCM2WSMucGd8SgVSKqbWCG3oICRn27ljt9Gs+zQ2ZAxEbaeCfkbPRypUipgSDiW5vMojjiB21Kn067+2mMO0YJIKVUj4SlIk/dpFrWVG1LextMTKrj7ydBMoI/jBhEJBaYBfYGOwFAR6ejmOJQKSNVNrGCM4WC+hSkrr+T1jSMx+WtLJ1d4WydXUErVTkg0Yc0XEhbZhtGdX6ZN/V3HHKIFkVKqRqL7IfETOCXuZ/omf1tmlzHGreMS3VoMGWN+APaX23wSsKH0SVA+MBu42J1xKBXoqus2B/DzvhMYs3Q8hZbjYPe1sGsoFB3wWIxKqQASFg/NvkJCY3io61SaRh2bS7QgUkrVSNwYiL6YQc0/oH25p87uHJfojTFDycB2h/c7gGQRiROR6UB3EXmwsi8WkeEiskRElqSlpVV2mFJBx5mCaPcRGyN/vpnc2PFwaC5s7gbZP3gwSqVUwLA0h2ZfEWIKGH/8iyRYs485RAsipZTTJASS3kHCUxjZ/mXiIso/T3FPTvGZCRSMMRnGmFuMMW2MMZOrOO41Y0wPY0yPhIQET4aolM+zF0SpjRKJCAtDRI45JqegiFsWtuCN7U9RRDhs6wlpD+nkCkqpmovoCM3mE1q0hydOepXYiGPziDdWlFdK+anQ+pD8KfXCirmn43QsIe7PKd4ohnYCzRzeNy3d5jSdy1+pytmsVsb068urVw3j+cEDK31S9NOOhtz9xxjyo66CjMdh6+mQd+xgaH+ks1Mq5UHWUyH5Y0LzV/HMqe8RHX7seERPryivlPJjEe2RJu/SJHId087+gUhL2DGHuDKneKMYWgy0FZFWIhIODAE+q8kJdC5/pZxTXde5rLxQ7vj+fI7Ef1Ayy9yW7nDgZZ+cXEFnp1TKh0X3haSZhOV9z5QzP8VqCS2z29Mryiul/FzMxRA3jvAj7zLlvPRj2jGuzCnunlp7FvAr0E5EdojIDcaYQuB24CtgDfChMWaVO+NQKphVVxDlFhQw4vN8nts4hYKI02HvCNjRDwp3ezjSas1EZ6dUynfZhkHiFCzZ/+X5nv+jfC9dHT+klKqR+Echqh/W/ffxzAWNj+n676qc4u7Z5IYaY5KMMRZjTFNjzIzS7QuMMaml44Mm1fS82k1OqZqpbk0igOV7DCN/upachlMg+3vY1BkOzvVglFXT2SmV8gMNR0Hcg0QcnsEN7b46Zrc/FkTa7VYpL5EQaPI+WFoQnT6M7knHli2uyCk+M4FCTWg3OaVqrro1iQByCwq56+tEDiX9CuGtYdflsOsaKPLZGw86O6VSviZ+Ethu4IwGs+hTbr0Q8I2CSLvdKuUnQmOh6TwoPsRtqS8RHX7sIXWdUMEviyGlVO05023uvs9WkZW4COIehoPvl0zB7UeTK+jslEp5kQg0ng7RFzO4+bucnrjkmEN8YIa5mWi3W6X8Q0Tn0jGJv/Psf36ssP2ybX/t1030y2JIu8kpVTfVdZvLLSjgzjnzmPD7SRxuvAgiu4OlhYejdIrOTqmUL5IwaDILsZ7BjW1epXvcP8ccUpfGS11pt1ul/Ez9y6HhA0QcnsFz52WWKYhCRGjesEGtT+2XxZB2k1Oq7pzpNrcpLZ175+8kK+4DCIn0cIRO0dkplfJVIVZo+hkS0YE72r1Iqu3fHq11bby4Sa273WqXW6U8IGESRJ1HvQN38cyFyaQ2SiTSYiElMYERvXrW+rR+WQwppVzHmW5z3u7fDzo7pVJ+KTQWmn2JhCUwuvNUTmma75LGiyc50+1Wu9wq5QESCk1mQVgy0enDGHNed6ZfeQVj+vXFZrXW+rRaDCml/KIg0tkplfJTYUnQ7GtCRLil1SSmD+5Z58aLm9Sp263mEqU8ILQhJM+Dov2wcxCYgjqf0i+LIU04SrmeM+OIvDzg2S20m5xSHhDeFpothOIM2NEHTL63I6pInbrdai5RykMiu0HjNyDnR9g3us6n88tiSBOOUu5R3Tgibw54Vkr5ucgTIPlTaHA3SAXz43qQdrtVys/ZroCEJ8F2TZ1PFeaCcJRSAcb+lOiBufPILSh5BO2jA57rTET6A/1TUlK8HYpSgS+qt7cjAEq63VayfQGwoDbn1FyilIfF3e+S0/jlkyGllPvZCyJXzdbiq/RJs1LKFTSXKOWf9MmQUqpSNquVMf36ejsMpZRSSim38MsnQzqBglJKKaV8ibZNlPJPflkM6aNopZSraANGKeUK2jZRyj/5ZTGklFKuog0YpZRSKnhpMaSUUkopVUf6lFkp/6TFkFJKKaVUHelTZqX8kxhjvB1DrYlIGrDVYZMNKH9Lprpt5fc7vo8H0l0SbMVx1OX4yvbX5hqUf++ua1BZLLU9tqr9Nf2Zy7/3l2tQ1THeugYtjDEJTh7rM2qZT/zhb8iZ412ZTzSnHvveV/4W/DGn+l0+cTKXVLRd/4b84xo4c7zmVN/LqZXnEmNMwLyA12q6rfz+cvuWuDO2uhxf2f7aXIOqrokrr0FNr0Ntr0FtfmZ/vQZ1/Vvw1jXwh5cvXz9fzieaU333byFQc6qvv5z929K/If+4BnW5DppTfTOnBlo3uc9rsa38/oqOd4Wanre64yvbX5trUP69u65BTc9d22tQ2b7qftf+eA2qOsaXr4E/8OXr58v5RHPqse995W8hUHOqr3P2b0v/hvzjGjhzvOZUP8qpft1Nzt1EZIkxpoe34/AmvQZ6DUCvQV3p9Suh10GvAeg1qCu9fnoN7PQ6uOYaBNqTIVd7zdsB+AC9BnoNQK9BXen1K6HXQa8B6DWoK71+eg3s9Dq44BrokyGllFJKKaVUUNInQ0oppZRSSqmgpMWQUkoppZRSKihpMaSUUkoppZQKSloM1YKItBaRGSLysbdj8TQRiRKRt0XkdREZ5u14vCGYf/92InJJ6d/AHBE5z9vx+LNg/XvSXFIiWH//jjSfuE6w/j1pPgne3315tcknQVcMicibIrJPRFaW295HRNaKyAYRGV3VOYwxm4wxN7g3Us+p4TUZAHxsjLkJuMjjwbpJTa5BoP3+7Wp4DT4t/Ru4BRjsjXh9geaTsjSXlNB8ovmkNjSflKX5RHOJnbvzSdAVQ8BMoI/jBhEJBaYBfYGOwFAR6SgiXURkfrlXoudDdruZOHlNgKbA9tLDijwYo7vNxPlrEKhmUvNrMLZ0f7CaieYTRzPRXAKaT0DzSW3MRPOJo5loPpmJ5hJwcz4Jc02M/sMY84OItCy3+SRggzFmE4CIzAYuNsZMBi70cIgeV5NrAuygJOksJYCK6Rpeg9UeDs8janINRGQN8ASw0Bjzl2cj9R2aT8rSXFJC84nmk9rQfFKW5hPNJXbuzicB8wdTR8n8e0cBSj5UyZUdLCJxIjId6C4iD7o7OC+p7Jp8AlwmIq8An3sjMA+q8BoEye/frrK/g5HAOcDlInKLNwLzYZpPytJcUkLzieaT2tB8UpbmE80ldi7LJ0H3ZMgVjDEZlPRFDDrGmCPAdd6Ow5uC+fdvZ4x5AXjB23EEgmD9e9JcUiJYf/+ONJ+4TrD+PWk+Cd7ffXm1ySf6ZKjETqCZw/umpduCmV4TvQag16A29JqVpdejhF4HvQa1odesLL0eeg3sXHYdtBgqsRhoKyKtRCQcGAJ85uWYvE2viV4D0GtQG3rNytLrUUKvg16D2tBrVpZeD70Gdi67DkFXDInILOBXoJ2I7BCRG4wxhcDtwFfAGuBDY8wqb8bpSXpN9BqAXoPa0GtWll6PEnod9BrUhl6zsvR66DWwc/d1EGOM66JVSimllFJKKT8RdE+GlFJKKaWUUgq0GFJKKaWUUkoFKS2GlFJKKaWUUkFJiyGllFJKKaVUUNJiSCmllFJKKRWUtBhSSimllFJKBSUthpTTRKSliKx04rgkEZlf+v/XishLVRw7WkSGicijImJEJMVh36jSbT1qEWuCiHxZ069TSrmf5hKllKtoPlF1pcWQcoe7gdedPPZ84OvS/19ByQrCdgOBWi2gZYxJA3aLyOm1+XqllE/QXKKUchXNJ6pCWgypWhGR1iLyt4icWMHuywDHOx9NRORLEVkvIk85nKM+EF6aHAA+BS4u3dcGyALSHY4/LCJTRGSViCwSkYTS7Ski8o2ILBORv0q/1n6+Ya75iZVS7qC5RCnlKppPVG1oMaRqTETaAXOBa40xi8vtawUcMMbkOWw+DhgMdAEGi0iz0u3nAIscjjsIbBeRzpTchZlT7ltHAUuMMZ2A74FHSre/D0wzxnQDTgN2l25fApxZ259TKeVemkuUUq6i+UTVlhZDqqYSgP8Cw4wxyyrYnwSkldu2yBiTZYzJBVYDLUq39wEWljt2NiXJ5hJgXrl9xfybhN4DzhCRGCDZGDMPwBiTa4zJLj1mH9CkBj+bUspzNJcopVxF84mqNS2GVE1lAduAMyrZnwNEltvmeCemCAgr/f+TgD/KHTsfuArYZow5WE0sppr9kaXxKKV8j+YSpZSraD5RtabFkKqpfOBS4GoRuaKC/euAltWdREQ6Af8YY4oct5feOXkAmFTBl4UAl5f+/xXAT8aYQ8AOEbmk9LwRIlKv9JhUoNoZZpRSXqG5RCnlKppPVK1pMaRqzBhzBLgQuEtELqpg30bHaSgr0ZeyAxkdzzHbGPNXBbuOACeVTqF5NjChdPtVwB0ishz4BWhcur0X8IUTP5JSygs0lyilXEXziaotMaa6p3lK1YyIXAqcYIwZW8Ux/wdcbYzZXdkxFXzNYWNMdA2O/wG42BhzwNmvUUr5Ds0lSilX0XyiKhNW/SFK1YwxZp6IxFVzzLnujKF0asvnNNko5b80lyilXEXziaqMPhlSSimllFJKBSUdM6SUUkoppZQKSloMKaWUUkoppYKSFkNKKaWUUkqpoKTFkFJKKaWUUiooaTGklFJKKaWUCkpaDCmllFJKKaWC0v8DezcbG4kGZXUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1008x648 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14,9))\n",
    "plt.subplot(231)\n",
    "plt.scatter(k_emu, p_hm[0], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_12a_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.ylabel('Cross Halo-Matter P(k)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{12}-10^{12.5}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(232)\n",
    "plt.scatter(k_emu, p_hm[2], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_13a_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{13}-10^{13.5}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(233)\n",
    "plt.scatter(k_emu, p_hm[4], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_14a_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{14}-10^{14.5}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(234)\n",
    "plt.scatter(k_emu, p_hm[1], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_12b_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.ylabel('Cross Halo-Matter P(k)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{12.5}-10^{13}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(235)\n",
    "plt.scatter(k_emu, p_hm[3], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_13b_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{13.5}-10^{14}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplot(236)\n",
    "plt.scatter(k_emu, p_hm[5], label='data', c='cadetblue', s=15)\n",
    "plt.plot(k_emu, phm_recons_14b_th, label='reconstructed fit', c='gold')\n",
    "plt.xlabel('k (h/Mpc)')\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.title(r'$10^{14.5}-10^{15}M_{\\odot}$')\n",
    "plt.legend(loc='best')\n",
    "\n",
    "plt.subplots_adjust(wspace=0.2, hspace=0.4)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x12eaf9910>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.scatter(k_emu, p_hm[0], label=r'$10^{12}-10^{12.5}M_{\\odot}$ data', c='magenta', s=12)\n",
    "plt.plot(k_emu, phm_recons_12a_th, label=r'$10^{12}-10^{12.5}M_{\\odot}$ fit', c='black')\n",
    "plt.scatter(k_emu, p_hm[1], label=r'$10^{12.5}-10^{13}M_{\\odot}$ data', c='deepskyblue', s=12)\n",
    "plt.plot(k_emu, phm_recons_12b_th, label=r'$10^{12.5}-10^{13}M_{\\odot}$ fit', c='black', linestyle='dashdot')\n",
    "plt.scatter(k_emu, p_hm[2], label=r'$10^{13}-10^{13.5}M_{\\odot}$ data', c='orange', s=12)\n",
    "plt.plot(k_emu, phm_recons_13a_th, label=r'$10^{13}-10^{13.5}M_{\\odot}$ fit', c='dimgrey', linestyle='--')\n",
    "plt.scatter(k_emu, p_hm[3], label=r'$10^{13.5}-10^{15}M_{\\odot}$ data', c='limegreen', s=12)\n",
    "plt.plot(k_emu, phm_recons_13b_th, label=r'$10^{13.5}-10^{14}M_{\\odot}$ fit', c='black', linestyle='--')\n",
    "plt.scatter(k_emu, p_hm[4], label=r'$10^{14}-10^{14.5}M_{\\odot}$ data', c='firebrick', s=12)\n",
    "plt.plot(k_emu, phm_recons_14a_th, label=r'$10^{14}-10^{14.5}M_{\\odot}$ fit', c='black', linestyle='dotted')\n",
    "plt.scatter(k_emu, p_hm[5], label=r'$10^{14.5}-10^{15}M_{\\odot}$ data', c='purple', s=12)\n",
    "plt.plot(k_emu, phm_recons_14b_th, label=r'$10^{14.5}-10^{15}M_{\\odot}$ fit', c='silver')\n",
    "plt.xlabel('k (h/Mpc)', fontsize=12)\n",
    "plt.ylabel('P(k)', fontsize=12)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.legend(loc='upper right', prop={'size':6})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "plt.plot(k_emu, phm_recons_12a_th/p_hm[0], label=r'$10^{12}-10^{12.5}M_{\\odot}$ fit', c='magenta')\n",
    "plt.plot(k_emu,phm_recons_12b_th/p_hm[1],label=r'$10^{12.5}-10^{13}M_{\\odot}$ fit',c='deepskyblue',linestyle='dashdot')\n",
    "plt.plot(k_emu, phm_recons_13a_th/p_hm[2], label=r'$10^{13}-10^{13.5}M_{\\odot}$ fit', c='orange', linestyle='--')\n",
    "plt.plot(k_emu, phm_recons_13b_th/p_hm[3], label=r'$10^{13.5}-10^{14}M_{\\odot}$ fit', c='limegreen', linestyle='--')\n",
    "plt.plot(k_emu, phm_recons_14a_th/p_hm[4], label=r'$10^{14}-10^{14.5}M_{\\odot}$ fit', c='firebrick')\n",
    "plt.plot(k_emu, phm_recons_14b_th/p_hm[5], label=r'$10^{14.5}-10^{15}M_{\\odot}$ fit', c='purple')\n",
    "plt.xlabel('k (h/Mpc)', fontsize=12)\n",
    "plt.ylabel(r'$\\frac{P(k) fit}{P(k) data}$', fontsize=12)\n",
    "plt.xscale('log')\n",
    "#plt.yscale('log')\n",
    "plt.legend(loc='upper right', prop={'size':6})\n",
    "plt.savefig('pk_error_ratios.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

